Exploring the ground state spectrum of gamma-deformed N=4 SYM

We study the gamma-deformation of the planar N=4 super Yang-Mills theory which breaks all supersymmetries but is expected to preserve integrability of the model. We focus on the operator Tr$(\phi_1\phi_1)$ built from two scalars, whose integrability description has been questioned before due to contributions from double-trace counterterms. We show that despite these subtle effects, the integrability-based Quantum Spectral Curve (QSC) framework works perfectly for this state and in particular reproduces the known 1-loop prediction. This resolves an earlier controversy concerning this operator and provides further evidence that the gamma-deformed model is an integrable CFT at least in the planar limit. We use the QSC to compute the first 5 weak coupling orders of the anomalous dimension analytically, matching known results in the fishnet limit, and also compute it numerically all the way from weak to strong coupling. We also utilize this data to extract a new coefficient of the beta function of the double-trace operator couplings.

==> anc/GammaQSCRelations.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.4' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    200179,       4744]
NotebookOptionsPosition[    199930,       4731]
NotebookOutlinePosition[    200276,       4746]
CellTagsIndexPosition[    200233,       4743]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "This", " ", "notebook", " ", "supplements", " ", "the", " ", "paper", 
     " ", "by", " ", 
     RowBox[{"F", ".", " ", "Levkovich"}]}], "-", 
    RowBox[{"Maslyuk", " ", "and", " ", 
     RowBox[{"M", ".", " ", "Preti"}], " ", "on", " ", "solving", " ", "the", 
     " ", "QSC", " ", "for", " ", "gamma"}], "-", 
    RowBox[{"deformed", " ", 
     RowBox[{"SYM", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
     "Here", " ", "we", " ", "give", " ", "all", " ", "the", " ", "relations",
       " ", "for", " ", "the", " ", 
      SubscriptBox["c", 
       RowBox[{"a", ",", "n"}]], " ", "coefficients", " ", "that", " ", 
      "parametrize", " ", "the", " ", "P"}], "-", "functions"}], ",", " ", 
    RowBox[{
    "and", " ", "also", " ", "the", " ", "relation", " ", "between", " ", 
     "these", " ", "coefficients", " ", "and", " ", "the", " ", "scaling", 
     " ", "dimension", " ", 
     RowBox[{"\[CapitalDelta]", ".", " ", "Some"}], " ", "of", " ", "these", 
     " ", "relations", " ", "between", " ", 
     RowBox[{"c", "'"}], "s", " ", "are", " ", "given", " ", "in", " ", "the",
      " ", "paper", " ", "in", " ", 
     RowBox[{"(", "3.19", ")"}]}], ",", " ", 
    RowBox[{
     RowBox[{"(", "3.20", ")"}], "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"We", " ", "denote", " ", 
     SubscriptBox["c", 
      RowBox[{"a", ",", "n"}]], " ", "by", " ", 
     RowBox[{"c", "[", 
      RowBox[{"a", ",", "n"}], "]"}]}], ",", " ", 
    RowBox[{
     RowBox[{"and", " ", "\\", "hat", "\\", "kappa"}], " ", "by", " ", 
     "\[Kappa]h"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"DeltaRelation", "=", 
     RowBox[{"{", 
      RowBox[{"\[CapitalDelta]", "->", 
       RowBox[{"2", "+", 
        RowBox[{
         SqrtBox["2"], " ", 
         RowBox[{"\[Sqrt]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", 
              RowBox[{
               SuperscriptBox["\[Kappa]h", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Kappa]h", "2"], "+", "1"}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["\[Kappa]", "2"], "-", 
                  SuperscriptBox["\[Kappa]h", "2"]}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["\[Kappa]", "2"], " ", 
                   SuperscriptBox["\[Kappa]h", "2"]}], "-", "1"}], ")"}], 
                "2"]}]]}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["g", "8"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["\[Kappa]h", "2"], "-", "1"}], ")"}], "2"], 
               " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Kappa]h", "2"], "+", "1"}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"c", "[", 
                 RowBox[{"4", ",", "1"}], "]"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["\[Kappa]", "4"], " ", 
                   SuperscriptBox["\[Kappa]h", "2"]}], "-", 
                  RowBox[{
                   SuperscriptBox["\[Kappa]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Kappa]h", "4"], "+", "1"}], ")"}]}], 
                  "+", 
                  SuperscriptBox["\[Kappa]h", "2"]}], ")"}], "2"]}], "-", 
              RowBox[{
               SuperscriptBox["g", "6"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["\[Kappa]h", "2"], "-", "1"}], ")"}], "2"], 
               " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Kappa]h", "2"], "+", "1"}], ")"}], " ", 
               RowBox[{"c", "[", 
                RowBox[{"4", ",", "2"}], "]"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["\[Kappa]", "4"], " ", 
                   SuperscriptBox["\[Kappa]h", "2"]}], "-", 
                  RowBox[{
                   SuperscriptBox["\[Kappa]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Kappa]h", "4"], "+", "1"}], ")"}]}], 
                  "+", 
                  SuperscriptBox["\[Kappa]h", "2"]}], ")"}], "2"]}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               SuperscriptBox["g", "4"], " ", 
               SuperscriptBox["\[Kappa]h", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Kappa]h", "2"], "-", "1"}], ")"}], " ", 
               RowBox[{"c", "[", 
                RowBox[{"4", ",", "1"}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["\[Kappa]", "8"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[Kappa]h", "6"], "+", 
                    SuperscriptBox["\[Kappa]h", "2"]}], ")"}]}], "-", 
                 RowBox[{
                  SuperscriptBox["\[Kappa]", "6"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[Kappa]h", "8"], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[Kappa]h", "4"]}], "+", "1"}], ")"}]}], 
                 "+", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["\[Kappa]", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[Kappa]h", "6"], "+", 
                    SuperscriptBox["\[Kappa]h", "2"]}], ")"}]}], "-", 
                 RowBox[{
                  SuperscriptBox["\[Kappa]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[Kappa]h", "8"], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[Kappa]h", "4"]}], "+", "1"}], ")"}]}], 
                 "+", 
                 SuperscriptBox["\[Kappa]h", "6"], "+", 
                 SuperscriptBox["\[Kappa]h", "2"]}], ")"}]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Kappa]h", "2"], "+", "1"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["\[Kappa]", "8"], " ", 
                  SuperscriptBox["\[Kappa]h", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["\[Kappa]h", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"c", "[", 
                    RowBox[{"2", ",", "0"}], "]"}], "-", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}]}], "+", "1"}], ")"}]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Kappa]h", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"c", "[", 
                    RowBox[{"2", ",", "0"}], "]"}], "-", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}]}]}], ")"}]}], "+", 
                    RowBox[{"c", "[", 
                    RowBox[{"2", ",", "0"}], "]"}], "-", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}]}], "+", "1"}], ")"}]}], "-", 
                 RowBox[{
                  SuperscriptBox["\[Kappa]", "6"], " ", 
                  SuperscriptBox["\[Kappa]h", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[Kappa]h", "4"], "+", "1"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["\[Kappa]h", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"c", "[", 
                    RowBox[{"2", ",", "0"}], "]"}]}], "-", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}]}], "-", "3"}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Kappa]h", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"4", " ", 
                    RowBox[{"c", "[", 
                    RowBox[{"2", ",", "0"}], "]"}]}], ")"}]}], "+", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}]}], "+", "10"}], ")"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"c", "[", 
                    RowBox[{"2", ",", "0"}], "]"}]}], "-", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}]}], "-", "3"}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["\[Kappa]", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["\[Kappa]h", "12"], " ", 
                    RowBox[{"c", "[", 
                    RowBox[{"2", ",", "0"}], "]"}]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Kappa]h", "10"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"c", "[", 
                    RowBox[{"2", ",", "0"}], "]"}], "-", "1"}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Kappa]h", "8"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"5", " ", 
                    RowBox[{"c", "[", 
                    RowBox[{"2", ",", "0"}], "]"}]}], "-", "14"}], ")"}]}], 
                    "+", 
                    RowBox[{
                    SuperscriptBox["\[Kappa]h", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{"36", "-", 
                    RowBox[{"8", " ", 
                    RowBox[{"c", "[", 
                    RowBox[{"2", ",", "0"}], "]"}]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Kappa]h", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"5", " ", 
                    RowBox[{"c", "[", 
                    RowBox[{"2", ",", "0"}], "]"}]}], "-", "14"}], ")"}]}], 
                    "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Kappa]h", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"c", "[", 
                    RowBox[{"2", ",", "0"}], "]"}], "-", "1"}], ")"}]}], "+", 
                    RowBox[{"c", "[", 
                    RowBox[{"2", ",", "0"}], "]"}]}], ")"}]}], "-", 
                 RowBox[{
                  SuperscriptBox["\[Kappa]", "2"], " ", 
                  SuperscriptBox["\[Kappa]h", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[Kappa]h", "4"], "+", "1"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["\[Kappa]h", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"c", "[", 
                    RowBox[{"2", ",", "0"}], "]"}]}], "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}]}], "-", "3"}], ")"}]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Kappa]h", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"c", "[", 
                    RowBox[{"2", ",", "0"}], "]"}]}], "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}]}], "-", "5"}], ")"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"c", "[", 
                    RowBox[{"2", ",", "0"}], "]"}]}], "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}]}], "-", "3"}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["\[Kappa]h", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["\[Kappa]h", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"c", "[", 
                    RowBox[{"2", ",", "0"}], "]"}], "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}]}], "+", "1"}], ")"}]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Kappa]h", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"c", "[", 
                    RowBox[{"2", ",", "0"}], "]"}], "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}]}]}], ")"}]}], "+", 
                    RowBox[{"c", "[", 
                    RowBox[{"2", ",", "0"}], "]"}], "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}]}], "+", "1"}], ")"}]}]}], 
                ")"}]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["g", "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["\[Kappa]h", "2"], "-", "1"}], ")"}], "2"], 
               " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Kappa]h", "2"], "+", "1"}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["\[Kappa]", "4"], " ", 
                   SuperscriptBox["\[Kappa]h", "2"]}], "-", 
                  RowBox[{
                   SuperscriptBox["\[Kappa]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Kappa]h", "4"], "+", "1"}], ")"}]}], 
                  "+", 
                  SuperscriptBox["\[Kappa]h", "2"]}], ")"}], "2"]}]}], 
             ")"}]}], ")"}]}]}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CsRelations", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"c", "[", 
         RowBox[{"1", ",", "1"}], "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"c", "[", 
              RowBox[{"3", ",", 
               RowBox[{"-", "1"}]}], "]"}]}], " ", 
            SuperscriptBox["\[Kappa]h", "2"], " ", 
            SuperscriptBox["\[Kappa]", "6"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"c", "[", 
                  RowBox[{"3", ",", 
                   RowBox[{"-", "1"}]}], "]"}], "-", 
                 RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
               SuperscriptBox["\[Kappa]h", "4"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"c", "[", 
                  RowBox[{"3", ",", 
                   RowBox[{"-", "1"}]}], "]"}], "+", 
                 RowBox[{"4", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
               SuperscriptBox["\[Kappa]h", "2"]}], "-", 
              RowBox[{"2", " ", "\[ImaginaryI]"}], "+", 
              RowBox[{"c", "[", 
               RowBox[{"3", ",", 
                RowBox[{"-", "1"}]}], "]"}]}], ")"}], " ", 
            SuperscriptBox["\[Kappa]", "4"]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"c", "[", 
                  RowBox[{"3", ",", 
                   RowBox[{"-", "1"}]}], "]"}], "+", 
                 RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
               SuperscriptBox["\[Kappa]h", "4"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"c", "[", 
                  RowBox[{"3", ",", 
                   RowBox[{"-", "1"}]}], "]"}], "-", 
                 RowBox[{"4", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
               SuperscriptBox["\[Kappa]h", "2"]}], "+", 
              RowBox[{"2", " ", "\[ImaginaryI]"}], "+", 
              RowBox[{"c", "[", 
               RowBox[{"3", ",", 
                RowBox[{"-", "1"}]}], "]"}]}], ")"}], " ", 
            SuperscriptBox["\[Kappa]", "2"]}], "+", 
           RowBox[{
            RowBox[{"c", "[", 
             RowBox[{"3", ",", 
              RowBox[{"-", "1"}]}], "]"}], " ", 
            SuperscriptBox["\[Kappa]h", "2"]}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["g", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Kappa]", "2"], "-", "1"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["\[Kappa]h", "2"], " ", 
              SuperscriptBox["\[Kappa]", "4"]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Kappa]h", "4"], "+", "1"}], ")"}], " ", 
              SuperscriptBox["\[Kappa]", "2"]}], "+", 
             SuperscriptBox["\[Kappa]h", "2"]}], ")"}]}], ")"}]}]}], ",", 
       RowBox[{
        RowBox[{"c", "[", 
         RowBox[{"2", ",", 
          RowBox[{"-", "1"}]}], "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["g", "4"]}], " ", 
            RowBox[{"c", "[", 
             RowBox[{"4", ",", "1"}], "]"}], " ", 
            SuperscriptBox["\[Kappa]", "2"], " ", 
            SuperscriptBox["\[Kappa]h", "6"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"c", "[", 
                RowBox[{"4", ",", "1"}], "]"}], " ", 
               SuperscriptBox["g", "4"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"c", "[", 
                   RowBox[{"4", ",", "1"}], "]"}], " ", 
                  SuperscriptBox["g", "4"]}], "+", 
                 RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
               SuperscriptBox["\[Kappa]", "4"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["g", "4"], " ", 
                  RowBox[{"c", "[", 
                   RowBox[{"4", ",", "1"}], "]"}]}], "-", 
                 RowBox[{"4", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
               SuperscriptBox["\[Kappa]", "2"]}], "+", 
              RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
            SuperscriptBox["\[Kappa]h", "4"]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"c", "[", 
                RowBox[{"4", ",", "1"}], "]"}], " ", 
               SuperscriptBox["g", "4"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["g", "4"], " ", 
                  RowBox[{"c", "[", 
                   RowBox[{"4", ",", "1"}], "]"}]}], "-", 
                 RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
               SuperscriptBox["\[Kappa]", "4"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"c", "[", 
                   RowBox[{"4", ",", "1"}], "]"}], " ", 
                  SuperscriptBox["g", "4"]}], "+", 
                 RowBox[{"4", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
               SuperscriptBox["\[Kappa]", "2"]}], "-", 
              RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
            SuperscriptBox["\[Kappa]h", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["g", "4"], " ", 
            RowBox[{"c", "[", 
             RowBox[{"4", ",", "1"}], "]"}], " ", 
            SuperscriptBox["\[Kappa]", "2"]}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Kappa]h", "2"], "-", "1"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["\[Kappa]h", "2"]}], " ", 
              SuperscriptBox["\[Kappa]", "4"]}], "+", 
             RowBox[{
              SuperscriptBox["\[Kappa]h", "4"], " ", 
              SuperscriptBox["\[Kappa]", "2"]}], "+", 
             SuperscriptBox["\[Kappa]", "2"], "-", 
             SuperscriptBox["\[Kappa]h", "2"]}], ")"}]}], ")"}]}]}], ",", 
       RowBox[{
        RowBox[{"c", "[", 
         RowBox[{"3", ",", "0"}], "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Kappa]h", "2"], "-", "1"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Kappa]", "2"], "+", "1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Kappa]h", "2"], "+", "1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"-", 
              SuperscriptBox[
               RowBox[{"c", "[", 
                RowBox[{"4", ",", "1"}], "]"}], "2"]}], ")"}], " ", 
            SuperscriptBox["\[Kappa]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["\[Kappa]h", "2"], " ", 
               SuperscriptBox["\[Kappa]", "4"]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Kappa]h", "4"], "+", "1"}], ")"}], " ", 
               SuperscriptBox["\[Kappa]", "2"]}], "+", 
              SuperscriptBox["\[Kappa]h", "2"]}], ")"}], " ", 
            SuperscriptBox["g", "8"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Kappa]", "2"], "+", "1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Kappa]h", "2"], "+", "1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"c", "[", 
                RowBox[{"4", ",", "2"}], "]"}], " ", 
               SuperscriptBox["\[Kappa]", "2"], " ", 
               SuperscriptBox["\[Kappa]h", "4"]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"c", "[", 
                   RowBox[{"1", ",", "2"}], "]"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Kappa]", "2"], "-", "1"}], ")"}], 
                   "2"]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"c", "[", 
                   RowBox[{"4", ",", "2"}], "]"}], " ", 
                  SuperscriptBox["\[Kappa]", "2"]}]}], ")"}], " ", 
               SuperscriptBox["\[Kappa]h", "2"]}], "+", 
              RowBox[{
               RowBox[{"c", "[", 
                RowBox[{"4", ",", "2"}], "]"}], " ", 
               SuperscriptBox["\[Kappa]", "2"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["\[Kappa]h", "2"], " ", 
               SuperscriptBox["\[Kappa]", "4"]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Kappa]h", "4"], "+", "1"}], ")"}], " ", 
               SuperscriptBox["\[Kappa]", "2"]}], "+", 
              SuperscriptBox["\[Kappa]h", "2"]}], ")"}], " ", 
            SuperscriptBox["g", "6"]}], "-", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"c", "[", 
             RowBox[{"4", ",", "1"}], "]"}], " ", 
            SuperscriptBox["\[Kappa]", "2"], " ", 
            SuperscriptBox["\[Kappa]h", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Kappa]h", "2"], "-", "1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Kappa]h", "4"], "+", 
                 SuperscriptBox["\[Kappa]h", "2"], "+", "1"}], ")"}], " ", 
               SuperscriptBox["\[Kappa]", "6"]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["\[Kappa]h", "2"], " ", 
               SuperscriptBox["\[Kappa]", "4"]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["\[Kappa]h", "2"], " ", 
               SuperscriptBox["\[Kappa]", "2"]}], "+", 
              SuperscriptBox["\[Kappa]h", "4"], "+", 
              SuperscriptBox["\[Kappa]h", "2"], "+", "1"}], ")"}], " ", 
            SuperscriptBox["g", "4"]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Kappa]", "2"], "+", "1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Kappa]h", "2"], "+", "1"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["\[Kappa]h", "2"], " ", 
                SuperscriptBox["\[Kappa]", "4"]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["\[Kappa]h", "4"], "+", "1"}], ")"}], " ", 
                SuperscriptBox["\[Kappa]", "2"]}], "+", 
               SuperscriptBox["\[Kappa]h", "2"]}], ")"}], "2"], " ", 
            SuperscriptBox["g", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Kappa]h", "2"], "+", "1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox[
                RowBox[{"c", "[", 
                 RowBox[{"3", ",", 
                  RowBox[{"-", "1"}]}], "]"}], "2"], " ", 
               SuperscriptBox["\[Kappa]h", "4"], " ", 
               SuperscriptBox["\[Kappa]", "10"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"c", "[", 
                    RowBox[{"2", ",", "0"}], "]"}], "-", 
                    RowBox[{
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}], "-", 
                    RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}]}]}], ")"}], 
                  " ", 
                  SuperscriptBox["\[Kappa]h", "4"]}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}], "2"], "+", 
                    RowBox[{"6", " ", "\[ImaginaryI]", " ", 
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"c", "[", 
                    RowBox[{"2", ",", "0"}], "]"}]}], "-", "2"}], ")"}], " ", 
                  SuperscriptBox["\[Kappa]h", "2"]}], "-", 
                 RowBox[{
                  RowBox[{"c", "[", 
                   RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}], "-", 
                    RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}]}], "+", 
                 RowBox[{"c", "[", 
                  RowBox[{"2", ",", "0"}], "]"}]}], ")"}], " ", 
               SuperscriptBox["\[Kappa]h", "2"], " ", 
               SuperscriptBox["\[Kappa]", "8"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"c", "[", 
                    RowBox[{"2", ",", "0"}], "]"}]}], " ", 
                  SuperscriptBox["\[Kappa]h", "8"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}], "2"], "+", 
                    RowBox[{"4", " ", "\[ImaginaryI]", " ", 
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}]}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"c", "[", 
                    RowBox[{"2", ",", "0"}], "]"}]}], "+", "6"}], ")"}], " ", 
                  SuperscriptBox["\[Kappa]h", "6"]}], "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"c", "[", 
                    RowBox[{"2", ",", "0"}], "]"}]}], "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}]}], "+", "7"}], ")"}], " ", 
                  SuperscriptBox["\[Kappa]h", "4"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}], "2"], "+", 
                    RowBox[{"4", " ", "\[ImaginaryI]", " ", 
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}]}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"c", "[", 
                    RowBox[{"2", ",", "0"}], "]"}]}], "+", "6"}], ")"}], " ", 
                  SuperscriptBox["\[Kappa]h", "2"]}], "-", 
                 RowBox[{"c", "[", 
                  RowBox[{"2", ",", "0"}], "]"}]}], ")"}], " ", 
               SuperscriptBox["\[Kappa]", "6"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"c", "[", 
                    RowBox[{"2", ",", "0"}], "]"}]}], " ", 
                  SuperscriptBox["\[Kappa]h", "8"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}], "2"], "-", 
                    RowBox[{"4", " ", "\[ImaginaryI]", " ", 
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}]}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"c", "[", 
                    RowBox[{"2", ",", "0"}], "]"}]}], "+", "6"}], ")"}], " ", 
                  SuperscriptBox["\[Kappa]h", "6"]}], "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"c", "[", 
                    RowBox[{"2", ",", "0"}], "]"}]}], "-", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}]}], "+", "7"}], ")"}], " ", 
                  SuperscriptBox["\[Kappa]h", "4"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}], "2"], "-", 
                    RowBox[{"4", " ", "\[ImaginaryI]", " ", 
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}]}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"c", "[", 
                    RowBox[{"2", ",", "0"}], "]"}]}], "+", "6"}], ")"}], " ", 
                  SuperscriptBox["\[Kappa]h", "2"]}], "-", 
                 RowBox[{"c", "[", 
                  RowBox[{"2", ",", "0"}], "]"}]}], ")"}], " ", 
               SuperscriptBox["\[Kappa]", "4"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"c", "[", 
                    RowBox[{"2", ",", "0"}], "]"}], "-", 
                    RowBox[{
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}], "+", 
                    RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}]}]}], ")"}], 
                  " ", 
                  SuperscriptBox["\[Kappa]h", "4"]}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}], "2"], "-", 
                    RowBox[{"6", " ", "\[ImaginaryI]", " ", 
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"c", "[", 
                    RowBox[{"2", ",", "0"}], "]"}]}], "-", "2"}], ")"}], " ", 
                  SuperscriptBox["\[Kappa]h", "2"]}], "-", 
                 RowBox[{
                  RowBox[{"c", "[", 
                   RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}], "+", 
                    RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}]}], "+", 
                 RowBox[{"c", "[", 
                  RowBox[{"2", ",", "0"}], "]"}]}], ")"}], " ", 
               SuperscriptBox["\[Kappa]h", "2"], " ", 
               SuperscriptBox["\[Kappa]", "2"]}], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"c", "[", 
                 RowBox[{"3", ",", 
                  RowBox[{"-", "1"}]}], "]"}], "2"], " ", 
               SuperscriptBox["\[Kappa]h", "4"]}]}], ")"}]}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Kappa]", "2"], "-", "1"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Kappa]", "2"], "+", "1"}], ")"}], " ", 
           SuperscriptBox["\[Kappa]h", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Kappa]h", "2"], "+", "1"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["\[Kappa]h", "2"], " ", 
              SuperscriptBox["\[Kappa]", "4"]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Kappa]h", "4"], "+", "1"}], ")"}], " ", 
              SuperscriptBox["\[Kappa]", "2"]}], "+", 
             SuperscriptBox["\[Kappa]h", "2"]}], ")"}]}], ")"}]}]}], ",", 
       RowBox[{
        RowBox[{"c", "[", 
         RowBox[{"4", ",", "3"}], "]"}], "\[Rule]", 
        RowBox[{
         FractionBox["1", 
          RowBox[{
           SuperscriptBox["g", "8"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Kappa]h", "2"], "-", "1"}], ")"}], "2"]}]], 
         "\[ImaginaryI]", " ", 
         SuperscriptBox["\[Kappa]h", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Kappa]h", "2"], "+", "1"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Kappa]", "2"], "-", "1"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Kappa]h", "2"], "-", "1"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"c", "[", 
               RowBox[{"4", ",", "1"}], "]"}], "2"], " ", 
             SuperscriptBox["g", "8"]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Kappa]", "2"], "-", 
               SuperscriptBox["\[Kappa]h", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["\[Kappa]", "2"], " ", 
                SuperscriptBox["\[Kappa]h", "2"]}], "-", "1"}], ")"}]}]], "-", 
           FractionBox[
            RowBox[{"2", " ", 
             RowBox[{"c", "[", 
              RowBox[{"1", ",", "2"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Kappa]", "2"], "-", "1"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Kappa]h", "2"], "-", "1"}], ")"}], " ", 
             SuperscriptBox["g", "6"]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Kappa]", "2"], "-", 
               SuperscriptBox["\[Kappa]h", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["\[Kappa]", "2"], " ", 
                SuperscriptBox["\[Kappa]h", "2"]}], "-", "1"}], ")"}]}]], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{
              SuperscriptBox["\[Kappa]h", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Kappa]h", "2"], "+", "1"}], ")"}]}]], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Kappa]", "2"], "-", "1"}], ")"}], "2"], 
                  " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[Kappa]h", "6"], "+", 
                    SuperscriptBox["\[Kappa]h", "2"], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Kappa]h", "8"], "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[Kappa]h", "4"]}], "+", "1"}], ")"}], 
                    " ", 
                    SuperscriptBox["\[Kappa]", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Kappa]", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Kappa]h", "6"], "+", 
                    SuperscriptBox["\[Kappa]h", "2"]}], ")"}]}]}], ")"}], " ", 
                  SuperscriptBox["\[Kappa]h", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Kappa]h", "2"], "-", "1"}], ")"}], "2"],
                   " ", 
                  SuperscriptBox["g", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["\[Kappa]h", "2"], " ", 
                    SuperscriptBox["\[Kappa]", "4"]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Kappa]h", "4"], "+", "1"}], ")"}], " ", 
                    SuperscriptBox["\[Kappa]", "2"]}], "+", 
                    SuperscriptBox["\[Kappa]h", "2"]}], ")"}], "2"]}]}], 
                ")"}], "/", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[Kappa]", "2"], "-", 
                    SuperscriptBox["\[Kappa]h", "2"]}], ")"}], "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["\[Kappa]", "2"], " ", 
                    SuperscriptBox["\[Kappa]h", "2"]}], "-", "1"}], ")"}], 
                  "2"]}], ")"}]}], "-", 
              RowBox[{
               SuperscriptBox["g", "6"], " ", 
               RowBox[{"c", "[", 
                RowBox[{"4", ",", "2"}], "]"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["\[Kappa]h", "2"], "-", "1"}], ")"}], 
                "2"]}]}], ")"}], " ", "\[ImaginaryI]", " ", 
            RowBox[{"c", "[", 
             RowBox[{"4", ",", "1"}], "]"}], " ", 
            SuperscriptBox["g", "4"]}], "+", 
           FractionBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Kappa]h", "2"], "-", "1"}], ")"}], "2"], 
             " ", "\[ImaginaryI]", " ", 
             RowBox[{"c", "[", 
              RowBox[{"2", ",", "0"}], "]"}], " ", 
             RowBox[{"c", "[", 
              RowBox[{"4", ",", "1"}], "]"}], " ", 
             SuperscriptBox["g", "4"]}], 
            RowBox[{
             SuperscriptBox["\[Kappa]h", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Kappa]h", "2"], "+", "1"}], ")"}]}]], "+", 
           FractionBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Kappa]h", "2"], "-", "1"}], ")"}], "2"], 
             " ", "\[ImaginaryI]", " ", 
             RowBox[{"c", "[", 
              RowBox[{"2", ",", "1"}], "]"}], " ", 
             SuperscriptBox["g", "2"]}], 
            RowBox[{
             SuperscriptBox["\[Kappa]h", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Kappa]h", "2"], "+", "1"}], ")"}]}]], "+", 
           FractionBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Kappa]", "2"], "-", "1"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Kappa]h", "2"], "-", "1"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"c", "[", 
               RowBox[{"3", ",", 
                RowBox[{"-", "1"}]}], "]"}], "2"]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Kappa]", "2"], "-", 
               SuperscriptBox["\[Kappa]h", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["\[Kappa]", "2"], " ", 
                SuperscriptBox["\[Kappa]h", "2"]}], "-", "1"}], ")"}]}]], "+", 
           FractionBox[
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Kappa]h", "2"], "-", "1"}], ")"}], "3"], 
             " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Kappa]", "4"], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[Kappa]", "2"]}], "+", "1"}], ")"}], " ", 
             SuperscriptBox["\[Kappa]", "2"]}], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Kappa]", "2"], "-", 
                SuperscriptBox["\[Kappa]h", "2"]}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["\[Kappa]", "2"], " ", 
                 SuperscriptBox["\[Kappa]h", "2"]}], "-", "1"}], ")"}], 
              "2"]}]], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[ImaginaryI]", " ", 
              RowBox[{"c", "[", 
               RowBox[{"3", ",", 
                RowBox[{"-", "1"}]}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Kappa]", "2"], "-", "1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Kappa]h", "2"], "-", "1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["\[Kappa]h", "2"], " ", 
                 SuperscriptBox["\[Kappa]", "8"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["\[Kappa]h", "4"]}], "+", 
                   RowBox[{"8", " ", 
                    SuperscriptBox["\[Kappa]h", "2"]}], "-", "3"}], ")"}], 
                 " ", 
                 SuperscriptBox["\[Kappa]", "6"]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    SuperscriptBox["\[Kappa]h", "4"]}], "-", 
                   RowBox[{"5", " ", 
                    SuperscriptBox["\[Kappa]h", "2"]}], "+", "4"}], ")"}], 
                 " ", 
                 SuperscriptBox["\[Kappa]", "4"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["\[Kappa]h", "4"]}], "+", 
                   RowBox[{"8", " ", 
                    SuperscriptBox["\[Kappa]h", "2"]}], "-", "3"}], ")"}], 
                 " ", 
                 SuperscriptBox["\[Kappa]", "2"]}], "+", 
                SuperscriptBox["\[Kappa]h", "2"]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Kappa]", "2"], "+", "1"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Kappa]", "2"], "-", 
                 SuperscriptBox["\[Kappa]h", "2"]}], ")"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["\[Kappa]", "2"], " ", 
                  SuperscriptBox["\[Kappa]h", "2"]}], "-", "1"}], ")"}], 
               "2"]}], ")"}]}]}], ")"}]}]}], ",", 
       RowBox[{
        RowBox[{"c", "[", 
         RowBox[{"1", ",", "3"}], "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Kappa]h", "2"], "-", "1"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Kappa]", "2"], "+", "1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Kappa]h", "2"], "+", "1"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"c", "[", 
              RowBox[{"4", ",", "1"}], "]"}], "2"], " ", 
            SuperscriptBox["\[Kappa]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["\[Kappa]h", "2"], " ", 
               SuperscriptBox["\[Kappa]", "4"]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Kappa]h", "4"], "+", "1"}], ")"}], " ", 
               SuperscriptBox["\[Kappa]", "2"]}], "+", 
              SuperscriptBox["\[Kappa]h", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"c", "[", 
                   RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}], "-", "\[ImaginaryI]"}], 
                 ")"}]}], " ", 
               SuperscriptBox["\[Kappa]h", "2"], " ", 
               SuperscriptBox["\[Kappa]", "6"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}], "-", 
                    RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                  SuperscriptBox["\[Kappa]h", "4"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}], "+", 
                    RowBox[{"3", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                  SuperscriptBox["\[Kappa]h", "2"]}], "-", 
                 RowBox[{"2", " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"c", "[", 
                  RowBox[{"3", ",", 
                   RowBox[{"-", "1"}]}], "]"}]}], ")"}], " ", 
               SuperscriptBox["\[Kappa]", "4"]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}], "+", 
                    RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                  SuperscriptBox["\[Kappa]h", "4"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}], "-", 
                    RowBox[{"3", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                  SuperscriptBox["\[Kappa]h", "2"]}], "+", 
                 RowBox[{"2", " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"c", "[", 
                  RowBox[{"3", ",", 
                   RowBox[{"-", "1"}]}], "]"}]}], ")"}], " ", 
               SuperscriptBox["\[Kappa]", "2"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"c", "[", 
                  RowBox[{"3", ",", 
                   RowBox[{"-", "1"}]}], "]"}], "+", "\[ImaginaryI]"}], ")"}],
                " ", 
               SuperscriptBox["\[Kappa]h", "2"]}]}], ")"}], " ", 
            SuperscriptBox["g", "8"]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Kappa]", "2"], "+", "1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Kappa]h", "2"], "+", "1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["\[Kappa]h", "2"], " ", 
               SuperscriptBox["\[Kappa]", "4"]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Kappa]h", "4"], "+", "1"}], ")"}], " ", 
               SuperscriptBox["\[Kappa]", "2"]}], "+", 
              SuperscriptBox["\[Kappa]h", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"c", "[", 
                RowBox[{"1", ",", "2"}], "]"}], " ", 
               RowBox[{"c", "[", 
                RowBox[{"3", ",", 
                 RowBox[{"-", "1"}]}], "]"}], " ", 
               SuperscriptBox["\[Kappa]h", "4"], " ", 
               SuperscriptBox["\[Kappa]", "10"]}], "-", 
              RowBox[{
               SuperscriptBox["\[Kappa]h", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}], "-", 
                    RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                  RowBox[{"c", "[", 
                   RowBox[{"4", ",", "2"}], "]"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Kappa]h", "2"], "-", "1"}], ")"}], 
                   "2"]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}], "-", 
                    RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SuperscriptBox["\[Kappa]h", "4"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}]}], "+", 
                    RowBox[{"4", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SuperscriptBox["\[Kappa]h", "2"]}], "-", 
                    RowBox[{"2", " ", "\[ImaginaryI]"}], "+", 
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}]}], ")"}], " ", 
                  RowBox[{"c", "[", 
                   RowBox[{"1", ",", "2"}], "]"}]}]}], ")"}], " ", 
               SuperscriptBox["\[Kappa]", "8"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}], "-", 
                    RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                  RowBox[{"c", "[", 
                   RowBox[{"4", ",", "2"}], "]"}], " ", 
                  SuperscriptBox["\[Kappa]h", "8"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"c", "[", 
                    RowBox[{"1", ",", "2"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"6", " ", 
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}]}], "-", 
                    RowBox[{"4", " ", "\[ImaginaryI]"}]}], ")"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}], "-", 
                    RowBox[{"6", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"c", "[", 
                    RowBox[{"4", ",", "2"}], "]"}]}]}], ")"}], " ", 
                  SuperscriptBox["\[Kappa]h", "6"]}], "+", 
                 RowBox[{"8", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"c", "[", 
                    RowBox[{"1", ",", "2"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}], "+", "\[ImaginaryI]"}], 
                    ")"}]}], "-", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    RowBox[{"c", "[", 
                    RowBox[{"4", ",", "2"}], "]"}]}]}], ")"}], " ", 
                  SuperscriptBox["\[Kappa]h", "4"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"c", "[", 
                    RowBox[{"1", ",", "2"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"6", " ", 
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}]}], "-", 
                    RowBox[{"4", " ", "\[ImaginaryI]"}]}], ")"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}], "-", 
                    RowBox[{"6", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"c", "[", 
                    RowBox[{"4", ",", "2"}], "]"}]}]}], ")"}], " ", 
                  SuperscriptBox["\[Kappa]h", "2"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}], "-", 
                    RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                  RowBox[{"c", "[", 
                   RowBox[{"4", ",", "2"}], "]"}]}]}], ")"}], " ", 
               SuperscriptBox["\[Kappa]", "6"]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}], "+", 
                    RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                  RowBox[{"c", "[", 
                   RowBox[{"4", ",", "2"}], "]"}], " ", 
                  SuperscriptBox["\[Kappa]h", "8"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"c", "[", 
                    RowBox[{"1", ",", "2"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"6", " ", 
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}]}], "+", 
                    RowBox[{"4", " ", "\[ImaginaryI]"}]}], ")"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}], "+", 
                    RowBox[{"6", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"c", "[", 
                    RowBox[{"4", ",", "2"}], "]"}]}]}], ")"}], " ", 
                  SuperscriptBox["\[Kappa]h", "6"]}], "+", 
                 RowBox[{"8", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}], "-", "\[ImaginaryI]"}], 
                    ")"}], " ", 
                    RowBox[{"c", "[", 
                    RowBox[{"1", ",", "2"}], "]"}]}], "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    RowBox[{"c", "[", 
                    RowBox[{"4", ",", "2"}], "]"}]}]}], ")"}], " ", 
                  SuperscriptBox["\[Kappa]h", "4"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"c", "[", 
                    RowBox[{"1", ",", "2"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"6", " ", 
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}]}], "+", 
                    RowBox[{"4", " ", "\[ImaginaryI]"}]}], ")"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}], "+", 
                    RowBox[{"6", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"c", "[", 
                    RowBox[{"4", ",", "2"}], "]"}]}]}], ")"}], " ", 
                  SuperscriptBox["\[Kappa]h", "2"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}], "+", 
                    RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                  RowBox[{"c", "[", 
                   RowBox[{"4", ",", "2"}], "]"}]}]}], ")"}], " ", 
               SuperscriptBox["\[Kappa]", "4"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}], "+", 
                    RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                  RowBox[{"c", "[", 
                   RowBox[{"4", ",", "2"}], "]"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Kappa]h", "2"], "-", "1"}], ")"}], 
                   "2"]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}], "+", 
                    RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SuperscriptBox["\[Kappa]h", "4"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}]}], "-", 
                    RowBox[{"4", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    SuperscriptBox["\[Kappa]h", "2"]}], "+", 
                    RowBox[{"2", " ", "\[ImaginaryI]"}], "+", 
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}]}], ")"}], " ", 
                  RowBox[{"c", "[", 
                   RowBox[{"1", ",", "2"}], "]"}]}]}], ")"}], " ", 
               SuperscriptBox["\[Kappa]h", "2"], " ", 
               SuperscriptBox["\[Kappa]", "2"]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"c", "[", 
                RowBox[{"1", ",", "2"}], "]"}], " ", 
               RowBox[{"c", "[", 
                RowBox[{"3", ",", 
                 RowBox[{"-", "1"}]}], "]"}], " ", 
               SuperscriptBox["\[Kappa]h", "4"]}]}], ")"}], " ", 
            SuperscriptBox["g", "6"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Kappa]h", "2"], "-", "1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Kappa]", "2"], "+", "1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}]}], "-", "\[ImaginaryI]"}], 
                   ")"}], " ", 
                  SuperscriptBox["\[Kappa]h", "4"]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"c", "[", 
                   RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}], " ", 
                  SuperscriptBox["\[Kappa]h", "2"]}], "-", "\[ImaginaryI]", 
                 "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"c", "[", 
                   RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"-", "\[ImaginaryI]"}], ")"}], " ", 
               SuperscriptBox["\[Kappa]h", "2"], " ", 
               SuperscriptBox["\[Kappa]", "10"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}]}], "+", "3"}], ")"}], " ", 
                  SuperscriptBox["\[Kappa]h", "8"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"6", " ", "\[ImaginaryI]", " ", 
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}]}], "-", "3"}], ")"}], " ", 
                  SuperscriptBox["\[Kappa]h", "6"]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"7", " ", "\[ImaginaryI]", " ", 
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}]}], "+", "3"}], ")"}], " ", 
                  SuperscriptBox["\[Kappa]h", "4"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"6", " ", "\[ImaginaryI]", " ", 
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}]}], "-", "3"}], ")"}], " ", 
                  SuperscriptBox["\[Kappa]h", "2"]}], "+", 
                 RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                  RowBox[{"c", "[", 
                   RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}]}], "+", "3"}], ")"}], " ", 
               SuperscriptBox["\[Kappa]", "8"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"4", " ", "\[ImaginaryI]", " ", 
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}]}]}], ")"}], " ", 
                  SuperscriptBox["\[Kappa]h", "8"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "16"}], " ", "\[ImaginaryI]", " ", 
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}]}], "-", "12"}], ")"}], " ", 
                  SuperscriptBox["\[Kappa]h", "6"]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{"9", "-", 
                    RowBox[{"10", " ", "\[ImaginaryI]", " ", 
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}]}]}], ")"}], " ", 
                  SuperscriptBox["\[Kappa]h", "4"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "16"}], " ", "\[ImaginaryI]", " ", 
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}]}], "-", "12"}], ")"}], " ", 
                  SuperscriptBox["\[Kappa]h", "2"]}], "-", 
                 RowBox[{"4", " ", "\[ImaginaryI]", " ", 
                  RowBox[{"c", "[", 
                   RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}]}], "+", "1"}], ")"}], " ", 
               SuperscriptBox["\[Kappa]", "6"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"4", " ", "\[ImaginaryI]", " ", 
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}]}], "+", "1"}], ")"}], " ", 
                  SuperscriptBox["\[Kappa]h", "8"]}], "+", 
                 RowBox[{"4", " ", "\[ImaginaryI]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"4", " ", 
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}]}], "+", 
                    RowBox[{"3", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                  SuperscriptBox["\[Kappa]h", "6"]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"10", " ", "\[ImaginaryI]", " ", 
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}]}], "+", "9"}], ")"}], " ", 
                  SuperscriptBox["\[Kappa]h", "4"]}], "+", 
                 RowBox[{"4", " ", "\[ImaginaryI]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"4", " ", 
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}]}], "+", 
                    RowBox[{"3", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                  SuperscriptBox["\[Kappa]h", "2"]}], "+", 
                 RowBox[{"4", " ", "\[ImaginaryI]", " ", 
                  RowBox[{"c", "[", 
                   RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}]}], "+", "1"}], ")"}], " ", 
               SuperscriptBox["\[Kappa]", "4"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"3", "-", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}]}]}], ")"}], " ", 
                  SuperscriptBox["\[Kappa]h", "8"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", "\[ImaginaryI]", " ", 
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}]}], "-", "3"}], ")"}], " ", 
                  SuperscriptBox["\[Kappa]h", "6"]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{"3", "-", 
                    RowBox[{"7", " ", "\[ImaginaryI]", " ", 
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}]}]}], ")"}], " ", 
                  SuperscriptBox["\[Kappa]h", "4"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", "\[ImaginaryI]", " ", 
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}]}], "-", "3"}], ")"}], " ", 
                  SuperscriptBox["\[Kappa]h", "2"]}], "-", 
                 RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                  RowBox[{"c", "[", 
                   RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}]}], "+", "3"}], ")"}], " ", 
               SuperscriptBox["\[Kappa]", "2"]}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}]}], "+", "\[ImaginaryI]"}], 
                   ")"}], " ", 
                  SuperscriptBox["\[Kappa]h", "4"]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"c", "[", 
                   RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}], " ", 
                  SuperscriptBox["\[Kappa]h", "2"]}], "+", "\[ImaginaryI]", 
                 "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"c", "[", 
                   RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}]}]}], ")"}], " ", 
               SuperscriptBox["\[Kappa]h", "2"]}]}], ")"}], " ", 
            RowBox[{"c", "[", 
             RowBox[{"4", ",", "1"}], "]"}], " ", 
            SuperscriptBox["\[Kappa]", "2"], " ", 
            SuperscriptBox["\[Kappa]h", "2"], " ", 
            SuperscriptBox["g", "4"]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Kappa]", "2"], "+", "1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Kappa]h", "2"], "+", "1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["\[Kappa]h", "2"], " ", 
               SuperscriptBox["\[Kappa]", "4"]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Kappa]h", "4"], "+", "1"}], ")"}], " ", 
               SuperscriptBox["\[Kappa]", "2"]}], "+", 
              SuperscriptBox["\[Kappa]h", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"c", "[", 
                  RowBox[{"3", ",", 
                   RowBox[{"-", "1"}]}], "]"}], "+", 
                 RowBox[{"c", "[", 
                  RowBox[{"3", ",", "1"}], "]"}]}], ")"}], " ", 
               SuperscriptBox["\[Kappa]h", "4"], " ", 
               SuperscriptBox["\[Kappa]", "10"]}], "-", 
              RowBox[{
               SuperscriptBox["\[Kappa]h", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}]}], "+", 
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", "1"}], "]"}], "-", 
                    RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                  SuperscriptBox["\[Kappa]h", "4"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}]}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", "1"}], "]"}]}], "+", 
                    RowBox[{"4", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                  SuperscriptBox["\[Kappa]h", "2"]}], "-", 
                 RowBox[{"2", " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"3", " ", 
                  RowBox[{"c", "[", 
                   RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}]}], "+", 
                 RowBox[{"c", "[", 
                  RowBox[{"3", ",", "1"}], "]"}]}], ")"}], " ", 
               SuperscriptBox["\[Kappa]", "8"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}], "-", 
                    RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                  SuperscriptBox["\[Kappa]h", "8"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", "1"}], "]"}]}], "+", 
                    RowBox[{"14", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                  SuperscriptBox["\[Kappa]h", "6"]}], "+", 
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}], "+", 
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", "1"}], "]"}], "-", 
                    RowBox[{"5", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                  SuperscriptBox["\[Kappa]h", "4"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", "1"}], "]"}]}], "+", 
                    RowBox[{"14", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                  SuperscriptBox["\[Kappa]h", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}], "-", 
                    RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}]}]}], ")"}], 
               " ", 
               SuperscriptBox["\[Kappa]", "6"]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}], "+", 
                    RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                  SuperscriptBox["\[Kappa]h", "8"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", "1"}], "]"}]}], "-", 
                    RowBox[{"14", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                  SuperscriptBox["\[Kappa]h", "6"]}], "+", 
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}], "+", 
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", "1"}], "]"}], "+", 
                    RowBox[{"5", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                  SuperscriptBox["\[Kappa]h", "4"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", "1"}], "]"}]}], "-", 
                    RowBox[{"14", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                  SuperscriptBox["\[Kappa]h", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}], "+", 
                    RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}]}]}], ")"}], 
               " ", 
               SuperscriptBox["\[Kappa]", "4"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}]}], "+", 
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", "1"}], "]"}], "+", 
                    RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                  SuperscriptBox["\[Kappa]h", "4"]}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}], "-", 
                    RowBox[{"3", " ", 
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", "1"}], "]"}]}], "+", 
                    RowBox[{"4", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                  SuperscriptBox["\[Kappa]h", "2"]}], "+", 
                 RowBox[{"2", " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"3", " ", 
                  RowBox[{"c", "[", 
                   RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}]}], "+", 
                 RowBox[{"c", "[", 
                  RowBox[{"3", ",", "1"}], "]"}]}], ")"}], " ", 
               SuperscriptBox["\[Kappa]h", "2"], " ", 
               SuperscriptBox["\[Kappa]", "2"]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"c", "[", 
                  RowBox[{"3", ",", 
                   RowBox[{"-", "1"}]}], "]"}], "+", 
                 RowBox[{"c", "[", 
                  RowBox[{"3", ",", "1"}], "]"}]}], ")"}], " ", 
               SuperscriptBox["\[Kappa]h", "4"]}]}], ")"}], " ", 
            SuperscriptBox["g", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Kappa]h", "2"], "+", "1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"c", "[", 
                RowBox[{"3", ",", 
                 RowBox[{"-", "1"}]}], "]"}], " ", 
               SuperscriptBox["\[Kappa]h", "2"], " ", 
               SuperscriptBox["\[Kappa]", "6"]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}], "-", 
                    RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                  SuperscriptBox["\[Kappa]h", "4"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}], "+", 
                    RowBox[{"4", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                  SuperscriptBox["\[Kappa]h", "2"]}], "-", 
                 RowBox[{"2", " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"c", "[", 
                  RowBox[{"3", ",", 
                   RowBox[{"-", "1"}]}], "]"}]}], ")"}], " ", 
               SuperscriptBox["\[Kappa]", "4"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}], "+", 
                    RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                  SuperscriptBox["\[Kappa]h", "4"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}], "-", 
                    RowBox[{"4", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                  SuperscriptBox["\[Kappa]h", "2"]}], "+", 
                 RowBox[{"2", " ", "\[ImaginaryI]"}], "+", 
                 RowBox[{"c", "[", 
                  RowBox[{"3", ",", 
                   RowBox[{"-", "1"}]}], "]"}]}], ")"}], " ", 
               SuperscriptBox["\[Kappa]", "2"]}], "-", 
              RowBox[{
               RowBox[{"c", "[", 
                RowBox[{"3", ",", 
                 RowBox[{"-", "1"}]}], "]"}], " ", 
               SuperscriptBox["\[Kappa]h", "2"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox[
                RowBox[{"c", "[", 
                 RowBox[{"3", ",", 
                  RowBox[{"-", "1"}]}], "]"}], "2"], " ", 
               SuperscriptBox["\[Kappa]h", "4"], " ", 
               SuperscriptBox["\[Kappa]", "10"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox[
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}], "2"]}], "+", 
                    RowBox[{"3", " ", "\[ImaginaryI]", " ", 
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}]}], "+", 
                    RowBox[{"c", "[", 
                    RowBox[{"2", ",", "0"}], "]"}], "+", "1"}], ")"}], " ", 
                  SuperscriptBox["\[Kappa]h", "4"]}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"c", "[", 
                    RowBox[{"2", ",", "0"}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}], "+", 
                    RowBox[{"8", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}]}]}], ")"}], " ", 
                  SuperscriptBox["\[Kappa]h", "2"]}], "-", 
                 SuperscriptBox[
                  RowBox[{"c", "[", 
                   RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}], "2"], "+", 
                 RowBox[{"c", "[", 
                  RowBox[{"2", ",", "0"}], "]"}], "+", 
                 RowBox[{"3", " ", "\[ImaginaryI]", " ", 
                  RowBox[{"c", "[", 
                   RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}]}], "+", "1"}], ")"}], " ", 
               SuperscriptBox["\[Kappa]h", "2"], " ", 
               SuperscriptBox["\[Kappa]", "8"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"c", "[", 
                    RowBox[{"2", ",", "0"}], "]"}]}], " ", 
                  SuperscriptBox["\[Kappa]h", "8"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}], "2"], "+", 
                    RowBox[{"5", " ", "\[ImaginaryI]", " ", 
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}]}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"c", "[", 
                    RowBox[{"2", ",", "0"}], "]"}]}], "+", "11"}], ")"}], " ", 
                  SuperscriptBox["\[Kappa]h", "6"]}], "-", 
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"c", "[", 
                    RowBox[{"2", ",", "0"}], "]"}], "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}]}], "+", "6"}], ")"}], " ", 
                  SuperscriptBox["\[Kappa]h", "4"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}], "2"], "+", 
                    RowBox[{"5", " ", "\[ImaginaryI]", " ", 
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}]}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"c", "[", 
                    RowBox[{"2", ",", "0"}], "]"}]}], "+", "11"}], ")"}], " ", 
                  SuperscriptBox["\[Kappa]h", "2"]}], "-", 
                 RowBox[{"c", "[", 
                  RowBox[{"2", ",", "0"}], "]"}]}], ")"}], " ", 
               SuperscriptBox["\[Kappa]", "6"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"c", "[", 
                    RowBox[{"2", ",", "0"}], "]"}]}], " ", 
                  SuperscriptBox["\[Kappa]h", "8"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}], "2"], "-", 
                    RowBox[{"5", " ", "\[ImaginaryI]", " ", 
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}]}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"c", "[", 
                    RowBox[{"2", ",", "0"}], "]"}]}], "+", "11"}], ")"}], " ", 
                  SuperscriptBox["\[Kappa]h", "6"]}], "-", 
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"c", "[", 
                    RowBox[{"2", ",", "0"}], "]"}], "-", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}]}], "+", "6"}], ")"}], " ", 
                  SuperscriptBox["\[Kappa]h", "4"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}], "2"], "-", 
                    RowBox[{"5", " ", "\[ImaginaryI]", " ", 
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}]}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"c", "[", 
                    RowBox[{"2", ",", "0"}], "]"}]}], "+", "11"}], ")"}], " ", 
                  SuperscriptBox["\[Kappa]h", "2"]}], "-", 
                 RowBox[{"c", "[", 
                  RowBox[{"2", ",", "0"}], "]"}]}], ")"}], " ", 
               SuperscriptBox["\[Kappa]", "4"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox[
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}], "2"]}], "-", 
                    RowBox[{"3", " ", "\[ImaginaryI]", " ", 
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}]}], "+", 
                    RowBox[{"c", "[", 
                    RowBox[{"2", ",", "0"}], "]"}], "+", "1"}], ")"}], " ", 
                  SuperscriptBox["\[Kappa]h", "4"]}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"c", "[", 
                    RowBox[{"2", ",", "0"}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}], "-", 
                    RowBox[{"8", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
                    RowBox[{"c", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}]}]}], ")"}], " ", 
                  SuperscriptBox["\[Kappa]h", "2"]}], "-", 
                 SuperscriptBox[
                  RowBox[{"c", "[", 
                   RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}], "2"], "+", 
                 RowBox[{"c", "[", 
                  RowBox[{"2", ",", "0"}], "]"}], "-", 
                 RowBox[{"3", " ", "\[ImaginaryI]", " ", 
                  RowBox[{"c", "[", 
                   RowBox[{"3", ",", 
                    RowBox[{"-", "1"}]}], "]"}]}], "+", "1"}], ")"}], " ", 
               SuperscriptBox["\[Kappa]h", "2"], " ", 
               SuperscriptBox["\[Kappa]", "2"]}], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"c", "[", 
                 RowBox[{"3", ",", 
                  RowBox[{"-", "1"}]}], "]"}], "2"], " ", 
               SuperscriptBox["\[Kappa]h", "4"]}]}], ")"}]}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["g", "8"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Kappa]", "2"], "-", "1"}], ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Kappa]", "2"], "+", "1"}], ")"}], " ", 
           SuperscriptBox["\[Kappa]h", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Kappa]", "2"], "-", 
              SuperscriptBox["\[Kappa]h", "2"]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Kappa]h", "2"], "+", "1"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["\[Kappa]", "2"], " ", 
               SuperscriptBox["\[Kappa]h", "2"]}], "-", "1"}], ")"}], "2"]}], 
          ")"}]}]}], ",", 
       RowBox[{
        RowBox[{"c", "[", 
         RowBox[{"4", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["\[Kappa]", "2"], " ", 
              SuperscriptBox["\[Kappa]h", "2"]}], "-", "1"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"c", "[", 
             RowBox[{"4", ",", "1"}], "]"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Kappa]", "2"], "-", 
             SuperscriptBox["\[Kappa]h", "2"]}], ")"}], " ", 
           SuperscriptBox["g", "6"]}], 
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Kappa]", "2"], "-", "1"}], ")"}], "2"], " ", 
           SuperscriptBox["\[Kappa]h", "2"]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["\[Kappa]", "2"], " ", 
              SuperscriptBox["\[Kappa]h", "2"]}], "-", "1"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"c", "[", 
             RowBox[{"4", ",", "2"}], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Kappa]", "2"], "-", 
             SuperscriptBox["\[Kappa]h", "2"]}], ")"}], " ", 
           SuperscriptBox["g", "2"]}], 
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Kappa]", "2"], "-", "1"}], ")"}], "2"], " ", 
           SuperscriptBox["\[Kappa]h", "2"]}]], "-", 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"c", "[", 
             RowBox[{"1", ",", "2"}], "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Kappa]", "2"], "-", "1"}], ")"}], "2"], " ", 
           SuperscriptBox["\[Kappa]h", "2"], " ", 
           SuperscriptBox["g", "2"]}], 
          RowBox[{
           SuperscriptBox["\[Kappa]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Kappa]h", "2"], "-", "1"}], ")"}], "2"]}]], 
         "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              SuperscriptBox[
               RowBox[{"c", "[", 
                RowBox[{"4", ",", "1"}], "]"}], "2"], 
              SuperscriptBox["g", "2"]]}], "+", 
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["\[Kappa]h", "4"], "+", "1"}], ")"}], " ", 
                 SuperscriptBox["\[Kappa]", "4"]}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Kappa]h", "2"], " ", 
                 SuperscriptBox["\[Kappa]", "2"]}], "+", 
                SuperscriptBox["\[Kappa]h", "4"], "+", "1"}], ")"}], " ", 
              "\[ImaginaryI]", " ", 
              SuperscriptBox["\[Kappa]h", "2"], " ", 
              RowBox[{"c", "[", 
               RowBox[{"4", ",", "1"}], "]"}]}], 
             RowBox[{
              SuperscriptBox["g", "6"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Kappa]h", "2"], "-", "1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Kappa]h", "2"], "+", "1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Kappa]h", "2"], "-", 
                SuperscriptBox["\[Kappa]", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["\[Kappa]", "2"], " ", 
                 SuperscriptBox["\[Kappa]h", "2"]}], "-", "1"}], ")"}]}]], 
            "+", 
            FractionBox[
             RowBox[{"c", "[", 
              RowBox[{"4", ",", "2"}], "]"}], 
             SuperscriptBox["g", "4"]], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["\[Kappa]", "2"], "+", "1"}], ")"}], "2"], 
                " ", 
                SuperscriptBox["g", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["\[Kappa]h", "2"], " ", 
                    SuperscriptBox["\[Kappa]", "4"]}], "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Kappa]h", "4"], "+", "1"}], ")"}], " ", 
                    SuperscriptBox["\[Kappa]", "2"]}], "+", 
                   SuperscriptBox["\[Kappa]h", "2"]}], ")"}], "3"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"5", " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Kappa]h", "2"], "-", "1"}], ")"}], "2"],
                    " ", 
                   SuperscriptBox["\[Kappa]h", "2"], " ", 
                   SuperscriptBox["\[Kappa]", "12"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"27", " ", 
                    SuperscriptBox["\[Kappa]h", "8"]}], "-", 
                    RowBox[{"226", " ", 
                    SuperscriptBox["\[Kappa]h", "6"]}], "+", 
                    RowBox[{"430", " ", 
                    SuperscriptBox["\[Kappa]h", "4"]}], "-", 
                    RowBox[{"226", " ", 
                    SuperscriptBox["\[Kappa]h", "2"]}], "+", "27"}], ")"}], 
                   " ", 
                   SuperscriptBox["\[Kappa]", "10"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"236", " ", 
                    SuperscriptBox["\[Kappa]h", "8"]}], "-", 
                    RowBox[{"1013", " ", 
                    SuperscriptBox["\[Kappa]h", "6"]}], "+", 
                    RowBox[{"1426", " ", 
                    SuperscriptBox["\[Kappa]h", "4"]}], "-", 
                    RowBox[{"1013", " ", 
                    SuperscriptBox["\[Kappa]h", "2"]}], "+", "236"}], ")"}], 
                   " ", 
                   SuperscriptBox["\[Kappa]", "8"]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"225", " ", 
                    SuperscriptBox["\[Kappa]h", "8"]}], "-", 
                    RowBox[{"718", " ", 
                    SuperscriptBox["\[Kappa]h", "6"]}], "+", 
                    RowBox[{"1082", " ", 
                    SuperscriptBox["\[Kappa]h", "4"]}], "-", 
                    RowBox[{"718", " ", 
                    SuperscriptBox["\[Kappa]h", "2"]}], "+", "225"}], ")"}], 
                   " ", 
                   SuperscriptBox["\[Kappa]", "6"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"236", " ", 
                    SuperscriptBox["\[Kappa]h", "8"]}], "-", 
                    RowBox[{"1013", " ", 
                    SuperscriptBox["\[Kappa]h", "6"]}], "+", 
                    RowBox[{"1426", " ", 
                    SuperscriptBox["\[Kappa]h", "4"]}], "-", 
                    RowBox[{"1013", " ", 
                    SuperscriptBox["\[Kappa]h", "2"]}], "+", "236"}], ")"}], 
                   " ", 
                   SuperscriptBox["\[Kappa]", "4"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"27", " ", 
                    SuperscriptBox["\[Kappa]h", "8"]}], "-", 
                    RowBox[{"226", " ", 
                    SuperscriptBox["\[Kappa]h", "6"]}], "+", 
                    RowBox[{"430", " ", 
                    SuperscriptBox["\[Kappa]h", "4"]}], "-", 
                    RowBox[{"226", " ", 
                    SuperscriptBox["\[Kappa]h", "2"]}], "+", "27"}], ")"}], 
                   " ", 
                   SuperscriptBox["\[Kappa]", "2"]}], "+", 
                  RowBox[{"5", " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Kappa]h", "2"], "-", "1"}], ")"}], "2"],
                    " ", 
                   SuperscriptBox["\[Kappa]h", "2"]}]}], ")"}], " ", 
                SuperscriptBox["\[Kappa]", "2"], " ", 
                SuperscriptBox["\[Kappa]h", "2"]}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"4", " ", 
               SuperscriptBox["g", "10"], " ", 
               SuperscriptBox["\[Kappa]", "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["\[Kappa]", "2"], "+", "1"}], ")"}], "2"], 
               " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["\[Kappa]", "2"], "-", 
                  SuperscriptBox["\[Kappa]h", "2"]}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["\[Kappa]h", "2"], "-", "1"}], ")"}], "2"], 
               " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["\[Kappa]", "2"], " ", 
                   SuperscriptBox["\[Kappa]h", "2"]}], "-", "1"}], ")"}], 
                "2"]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"c", "[", 
            RowBox[{"3", ",", 
             RowBox[{"-", "1"}]}], "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{
              RowBox[{"c", "[", 
               RowBox[{"4", ",", "2"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["\[Kappa]h", "2"], " ", 
                 SuperscriptBox["\[Kappa]", "4"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["\[Kappa]h", "4"], "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["\[Kappa]h", "2"]}], "+", "1"}], ")"}], 
                 " ", 
                 SuperscriptBox["\[Kappa]", "2"]}], "+", 
                SuperscriptBox["\[Kappa]h", "2"]}], ")"}], " ", 
              SuperscriptBox["g", "4"]}], 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Kappa]", "2"], "-", "1"}], ")"}], "2"], 
              " ", 
              SuperscriptBox["\[Kappa]h", "2"]}]], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["\[Kappa]h", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"15", " ", 
                    SuperscriptBox["\[Kappa]h", "8"]}], "+", 
                    RowBox[{"26", " ", 
                    SuperscriptBox["\[Kappa]h", "6"]}], "+", 
                    RowBox[{"26", " ", 
                    SuperscriptBox["\[Kappa]h", "4"]}], "+", 
                    RowBox[{"26", " ", 
                    SuperscriptBox["\[Kappa]h", "2"]}], "+", "15"}], ")"}], 
                   " ", 
                   RowBox[{"(", 
                    RowBox[{"-", 
                    SuperscriptBox["\[Kappa]h", "4"]}], ")"}], " ", 
                   SuperscriptBox["\[Kappa]", "12"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "7"}], " ", 
                    SuperscriptBox["\[Kappa]h", "12"]}], "+", 
                    RowBox[{"70", " ", 
                    SuperscriptBox["\[Kappa]h", "10"]}], "+", 
                    RowBox[{"175", " ", 
                    SuperscriptBox["\[Kappa]h", "8"]}], "+", 
                    RowBox[{"172", " ", 
                    SuperscriptBox["\[Kappa]h", "6"]}], "+", 
                    RowBox[{"175", " ", 
                    SuperscriptBox["\[Kappa]h", "4"]}], "+", 
                    RowBox[{"70", " ", 
                    SuperscriptBox["\[Kappa]h", "2"]}], "-", "7"}], ")"}], 
                   " ", 
                   SuperscriptBox["\[Kappa]h", "2"], " ", 
                   SuperscriptBox["\[Kappa]", "10"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[Kappa]h", "16"]}], "-", 
                    RowBox[{"46", " ", 
                    SuperscriptBox["\[Kappa]h", "14"]}], "-", 
                    RowBox[{"33", " ", 
                    SuperscriptBox["\[Kappa]h", "12"]}], "-", 
                    RowBox[{"344", " ", 
                    SuperscriptBox["\[Kappa]h", "10"]}], "-", 
                    RowBox[{"786", " ", 
                    SuperscriptBox["\[Kappa]h", "8"]}], "-", 
                    RowBox[{"344", " ", 
                    SuperscriptBox["\[Kappa]h", "6"]}], "-", 
                    RowBox[{"33", " ", 
                    SuperscriptBox["\[Kappa]h", "4"]}], "-", 
                    RowBox[{"46", " ", 
                    SuperscriptBox["\[Kappa]h", "2"]}], "+", "6"}], ")"}], 
                   " ", 
                   SuperscriptBox["\[Kappa]", "8"]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"17", " ", 
                    SuperscriptBox["\[Kappa]h", "16"]}], "-", 
                    RowBox[{"37", " ", 
                    SuperscriptBox["\[Kappa]h", "14"]}], "+", 
                    RowBox[{"58", " ", 
                    SuperscriptBox["\[Kappa]h", "12"]}], "+", 
                    RowBox[{"317", " ", 
                    SuperscriptBox["\[Kappa]h", "10"]}], "+", 
                    RowBox[{"370", " ", 
                    SuperscriptBox["\[Kappa]h", "8"]}], "+", 
                    RowBox[{"317", " ", 
                    SuperscriptBox["\[Kappa]h", "6"]}], "+", 
                    RowBox[{"58", " ", 
                    SuperscriptBox["\[Kappa]h", "4"]}], "-", 
                    RowBox[{"37", " ", 
                    SuperscriptBox["\[Kappa]h", "2"]}], "+", "17"}], ")"}], 
                   " ", 
                   SuperscriptBox["\[Kappa]", "6"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[Kappa]h", "16"]}], "-", 
                    RowBox[{"46", " ", 
                    SuperscriptBox["\[Kappa]h", "14"]}], "-", 
                    RowBox[{"33", " ", 
                    SuperscriptBox["\[Kappa]h", "12"]}], "-", 
                    RowBox[{"344", " ", 
                    SuperscriptBox["\[Kappa]h", "10"]}], "-", 
                    RowBox[{"786", " ", 
                    SuperscriptBox["\[Kappa]h", "8"]}], "-", 
                    RowBox[{"344", " ", 
                    SuperscriptBox["\[Kappa]h", "6"]}], "-", 
                    RowBox[{"33", " ", 
                    SuperscriptBox["\[Kappa]h", "4"]}], "-", 
                    RowBox[{"46", " ", 
                    SuperscriptBox["\[Kappa]h", "2"]}], "+", "6"}], ")"}], 
                   " ", 
                   SuperscriptBox["\[Kappa]", "4"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "7"}], " ", 
                    SuperscriptBox["\[Kappa]h", "12"]}], "+", 
                    RowBox[{"70", " ", 
                    SuperscriptBox["\[Kappa]h", "10"]}], "+", 
                    RowBox[{"175", " ", 
                    SuperscriptBox["\[Kappa]h", "8"]}], "+", 
                    RowBox[{"172", " ", 
                    SuperscriptBox["\[Kappa]h", "6"]}], "+", 
                    RowBox[{"175", " ", 
                    SuperscriptBox["\[Kappa]h", "4"]}], "+", 
                    RowBox[{"70", " ", 
                    SuperscriptBox["\[Kappa]h", "2"]}], "-", "7"}], ")"}], 
                   " ", 
                   SuperscriptBox["\[Kappa]h", "2"], " ", 
                   SuperscriptBox["\[Kappa]", "2"]}], "-", 
                  RowBox[{
                   SuperscriptBox["\[Kappa]h", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"15", " ", 
                    SuperscriptBox["\[Kappa]h", "8"]}], "+", 
                    RowBox[{"26", " ", 
                    SuperscriptBox["\[Kappa]h", "6"]}], "+", 
                    RowBox[{"26", " ", 
                    SuperscriptBox["\[Kappa]h", "4"]}], "+", 
                    RowBox[{"26", " ", 
                    SuperscriptBox["\[Kappa]h", "2"]}], "+", "15"}], 
                    ")"}]}]}], ")"}]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["g", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["\[Kappa]h", "4"], "-", "1"}], ")"}], "2"], 
                " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["\[Kappa]h", "2"], " ", 
                    SuperscriptBox["\[Kappa]", "4"]}], "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Kappa]h", "4"], "+", "1"}], ")"}], " ", 
                    SuperscriptBox["\[Kappa]", "2"]}], "+", 
                   SuperscriptBox["\[Kappa]h", "2"]}], ")"}], "3"]}]}], ")"}],
              "/", 
             RowBox[{"(", 
              RowBox[{"4", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["\[Kappa]", "2"], "-", "1"}], ")"}], "2"], 
               " ", 
               SuperscriptBox["\[Kappa]h", "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["\[Kappa]", "2"], "-", 
                  SuperscriptBox["\[Kappa]h", "2"]}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["\[Kappa]h", "2"], "-", "1"}], ")"}], "2"], 
               " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["\[Kappa]h", "2"], "+", "1"}], ")"}], "2"], 
               " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["\[Kappa]", "2"], " ", 
                   SuperscriptBox["\[Kappa]h", "2"]}], "-", "1"}], ")"}], 
                "2"], " ", 
               SuperscriptBox["g", "2"]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"c", "[", 
            RowBox[{"4", ",", "1"}], "]"}], "2"]}], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Kappa]", "2"], "-", "1"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"c", "[", 
             RowBox[{"3", ",", 
              RowBox[{"-", "1"}]}], "]"}], "4"], " ", 
           SuperscriptBox["\[Kappa]h", "2"]}], 
          RowBox[{
           SuperscriptBox["\[Kappa]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Kappa]h", "2"], "-", "1"}], ")"}], "2"], " ", 
           SuperscriptBox["g", "10"]}]], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Kappa]", "2"], "-", "1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"5", " ", 
                  SuperscriptBox["\[Kappa]h", "4"]}], "-", 
                 RowBox[{"16", " ", 
                  SuperscriptBox["\[Kappa]h", "2"]}], "+", "5"}], ")"}], " ", 
               SuperscriptBox["\[Kappa]", "4"]}], "+", 
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", 
                  SuperscriptBox["\[Kappa]h", "4"]}], "-", 
                 RowBox[{"5", " ", 
                  SuperscriptBox["\[Kappa]h", "2"]}], "+", "4"}], ")"}], " ", 
               SuperscriptBox["\[Kappa]", "2"]}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["\[Kappa]h", "4"]}], "-", 
              RowBox[{"16", " ", 
               SuperscriptBox["\[Kappa]h", "2"]}], "+", "5"}], ")"}], " ", 
            "\[ImaginaryI]", " ", 
            SuperscriptBox[
             RowBox[{"c", "[", 
              RowBox[{"3", ",", 
               RowBox[{"-", "1"}]}], "]"}], "3"], " ", 
            SuperscriptBox["\[Kappa]h", "2"]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Kappa]", "2"], "+", "1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Kappa]", "2"], "-", 
              SuperscriptBox["\[Kappa]h", "2"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Kappa]h", "2"], "-", "1"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["\[Kappa]", "2"], " ", 
               SuperscriptBox["\[Kappa]h", "2"]}], "-", "1"}], ")"}], " ", 
            SuperscriptBox["g", "10"]}], ")"}]}], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Kappa]", "2"], "-", "1"}], ")"}], "2"], " ", 
           RowBox[{"c", "[", 
            RowBox[{"1", ",", "4"}], "]"}], " ", 
           SuperscriptBox["\[Kappa]h", "2"]}], 
          RowBox[{
           SuperscriptBox["\[Kappa]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Kappa]h", "2"], "-", "1"}], ")"}], "2"]}]], 
         "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Kappa]", "2"], "-", "1"}], ")"}], "2"], " ", 
           RowBox[{"c", "[", 
            RowBox[{"3", ",", "2"}], "]"}], " ", 
           SuperscriptBox["\[Kappa]h", "2"]}], 
          RowBox[{
           SuperscriptBox["\[Kappa]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Kappa]h", "2"], "-", "1"}], ")"}], "2"], " ", 
           SuperscriptBox["g", "6"]}]], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[ImaginaryI]", " ", 
            SuperscriptBox[
             RowBox[{"c", "[", 
              RowBox[{"4", ",", "1"}], "]"}], "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SuperscriptBox["\[Kappa]h", "4"]}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["\[Kappa]h", "2"]}], "+", "3"}], ")"}], " ", 
               SuperscriptBox["\[Kappa]h", "2"], " ", 
               SuperscriptBox["\[Kappa]", "8"]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Kappa]h", "8"], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["\[Kappa]h", "6"]}], "+", 
                 RowBox[{"22", " ", 
                  SuperscriptBox["\[Kappa]h", "4"]}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["\[Kappa]h", "2"]}], "+", "1"}], ")"}], " ", 
               SuperscriptBox["\[Kappa]", "6"]}], "+", 
              RowBox[{"6", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SuperscriptBox["\[Kappa]h", "4"]}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["\[Kappa]h", "2"]}], "+", "3"}], ")"}], " ", 
               SuperscriptBox["\[Kappa]h", "2"], " ", 
               SuperscriptBox["\[Kappa]", "4"]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Kappa]h", "8"], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["\[Kappa]h", "6"]}], "+", 
                 RowBox[{"22", " ", 
                  SuperscriptBox["\[Kappa]h", "4"]}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["\[Kappa]h", "2"]}], "+", "1"}], ")"}], " ", 
               SuperscriptBox["\[Kappa]", "2"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SuperscriptBox["\[Kappa]h", "4"]}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["\[Kappa]h", "2"]}], "+", "3"}], ")"}], " ", 
               SuperscriptBox["\[Kappa]h", "2"]}]}], ")"}], " ", 
            SuperscriptBox["g", "2"]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Kappa]", "2"], "-", "1"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Kappa]", "2"], "-", 
              SuperscriptBox["\[Kappa]h", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Kappa]h", "2"], "-", "1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Kappa]h", "2"], "+", "1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["\[Kappa]", "2"], " ", 
               SuperscriptBox["\[Kappa]h", "2"]}], "-", "1"}], ")"}]}], 
           ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox[
               RowBox[{"c", "[", 
                RowBox[{"4", ",", "1"}], "]"}], "2"]}], " ", 
             SuperscriptBox["g", "4"]}], "+", 
            RowBox[{
             RowBox[{"c", "[", 
              RowBox[{"4", ",", "2"}], "]"}], " ", 
             SuperscriptBox["g", "2"]}], "+", 
            FractionBox[
             RowBox[{"c", "[", 
              RowBox[{"2", ",", "0"}], "]"}], 
             SuperscriptBox["g", "4"]], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Kappa]h", "6"], "-", 
                    SuperscriptBox["\[Kappa]h", "4"], "+", 
                    SuperscriptBox["\[Kappa]h", "2"]}], ")"}], " ", 
                    SuperscriptBox["\[Kappa]", "8"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["\[Kappa]h", "6"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Kappa]h", "4"]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[Kappa]h", "2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Kappa]", "6"]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Kappa]h", "8"], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Kappa]h", "6"]}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["\[Kappa]h", "4"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Kappa]h", "2"]}], "+", "1"}], ")"}], 
                    " ", 
                    SuperscriptBox["\[Kappa]", "4"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["\[Kappa]h", "6"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Kappa]h", "4"]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[Kappa]h", "2"]}]}], ")"}], " ", 
                    SuperscriptBox["\[Kappa]", "2"]}], "+", 
                    SuperscriptBox["\[Kappa]h", "6"], "-", 
                    SuperscriptBox["\[Kappa]h", "4"], "+", 
                    SuperscriptBox["\[Kappa]h", "2"]}], ")"}], " ", 
                  SuperscriptBox["\[Kappa]h", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Kappa]h", "2"], "-", "1"}], ")"}], "2"],
                   " ", 
                  SuperscriptBox["g", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["\[Kappa]h", "2"], " ", 
                    SuperscriptBox["\[Kappa]", "4"]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Kappa]h", "4"], "+", "1"}], ")"}], " ", 
                    SuperscriptBox["\[Kappa]", "2"]}], "+", 
                    SuperscriptBox["\[Kappa]h", "2"]}], ")"}], "2"]}]}], 
                ")"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["\[Kappa]", "2"], "-", 
                  SuperscriptBox["\[Kappa]h", "2"]}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["\[Kappa]h", "2"], "-", "1"}], ")"}], "2"], 
               " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["\[Kappa]", "2"], " ", 
                   SuperscriptBox["\[Kappa]h", "2"]}], "-", "1"}], ")"}], 
                "2"], " ", 
               SuperscriptBox["g", "4"]}], ")"}]}], "-", 
            FractionBox[
             RowBox[{
              SuperscriptBox[
               RowBox[{"c", "[", 
                RowBox[{"3", ",", 
                 RowBox[{"-", "1"}]}], "]"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Kappa]", "2"], "-", "1"}], ")"}], "2"], 
              " ", 
              SuperscriptBox["\[Kappa]h", "2"]}], 
             RowBox[{
              SuperscriptBox["\[Kappa]", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Kappa]h", "2"], "-", "1"}], ")"}], "2"], 
              " ", 
              SuperscriptBox["g", "4"]}]], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", " ", "\[ImaginaryI]", " ", 
               RowBox[{"c", "[", 
                RowBox[{"3", ",", 
                 RowBox[{"-", "1"}]}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Kappa]", "2"], "-", "1"}], ")"}], " ", 
               SuperscriptBox["\[Kappa]h", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[Kappa]h", "4"], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Kappa]h", "2"]}], "+", "1"}], ")"}], 
                  " ", 
                  SuperscriptBox["\[Kappa]", "4"]}], "+", 
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[Kappa]h", "4"], "-", 
                    SuperscriptBox["\[Kappa]h", "2"], "+", "1"}], ")"}], " ", 
                  SuperscriptBox["\[Kappa]", "2"]}], "+", 
                 SuperscriptBox["\[Kappa]h", "4"], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["\[Kappa]h", "2"]}], "+", "1"}], ")"}]}], 
              ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Kappa]", "2"], "+", "1"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Kappa]", "2"], "-", 
                 SuperscriptBox["\[Kappa]h", "2"]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["\[Kappa]h", "2"], "-", "1"}], ")"}], "2"], 
               " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["\[Kappa]", "2"], " ", 
                  SuperscriptBox["\[Kappa]h", "2"]}], "-", "1"}], ")"}], " ", 
               SuperscriptBox["g", "4"]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", " ", "\[ImaginaryI]", " ", 
               RowBox[{"c", "[", 
                RowBox[{"4", ",", "1"}], "]"}], " ", 
               SuperscriptBox["\[Kappa]h", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Kappa]h", "4"]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[Kappa]h", "2"]}], "+", "2"}], ")"}], 
                  " ", 
                  SuperscriptBox["\[Kappa]", "4"]}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[Kappa]h", "4"]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["\[Kappa]h", "2"]}], "+", "3"}], ")"}], 
                  " ", 
                  SuperscriptBox["\[Kappa]", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[Kappa]h", "4"]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["\[Kappa]h", "2"]}], "+", "2"}], ")"}]}], 
              ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Kappa]h", "2"], "-", "1"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Kappa]h", "2"], "+", "1"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["\[Kappa]h", "2"], " ", 
                  SuperscriptBox["\[Kappa]", "4"]}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[Kappa]h", "4"], "+", "1"}], ")"}], " ", 
                  SuperscriptBox["\[Kappa]", "2"]}], "+", 
                 SuperscriptBox["\[Kappa]h", "2"]}], ")"}]}], ")"}]}]}], 
           ")"}], " ", 
          RowBox[{"c", "[", 
           RowBox[{"1", ",", "2"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             SuperscriptBox[
              RowBox[{"c", "[", 
               RowBox[{"3", ",", 
                RowBox[{"-", "1"}]}], "]"}], "2"], 
             SuperscriptBox["g", "10"]], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["\[Kappa]h", "2"], " ", 
                  SuperscriptBox["\[Kappa]", "8"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "5"}], " ", 
                    SuperscriptBox["\[Kappa]h", "4"]}], "+", 
                    RowBox[{"18", " ", 
                    SuperscriptBox["\[Kappa]h", "2"]}], "-", "5"}], ")"}], 
                  " ", 
                  SuperscriptBox["\[Kappa]", "6"]}], "-", 
                 RowBox[{"18", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[Kappa]h", "4"], "-", 
                    SuperscriptBox["\[Kappa]h", "2"], "+", "1"}], ")"}], " ", 
                  SuperscriptBox["\[Kappa]", "4"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "5"}], " ", 
                    SuperscriptBox["\[Kappa]h", "4"]}], "+", 
                    RowBox[{"18", " ", 
                    SuperscriptBox["\[Kappa]h", "2"]}], "-", "5"}], ")"}], 
                  " ", 
                  SuperscriptBox["\[Kappa]", "2"]}], "+", 
                 SuperscriptBox["\[Kappa]h", "2"]}], ")"}], " ", 
               RowBox[{"c", "[", 
                RowBox[{"3", ",", 
                 RowBox[{"-", "1"}]}], "]"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"2", " ", 
               SuperscriptBox["g", "10"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Kappa]", "2"], "-", "1"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Kappa]", "2"], "+", "1"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Kappa]", "2"], "-", 
                 SuperscriptBox["\[Kappa]h", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["\[Kappa]", "2"], " ", 
                  SuperscriptBox["\[Kappa]h", "2"]}], "-", "1"}], ")"}]}], 
              ")"}]}], "+", 
            FractionBox[
             RowBox[{
              SuperscriptBox[
               RowBox[{"c", "[", 
                RowBox[{"4", ",", "1"}], "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["\[Kappa]h", "2"], " ", 
                 SuperscriptBox["\[Kappa]", "4"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["\[Kappa]h", "4"], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["\[Kappa]h", "2"]}], "+", "1"}], ")"}], 
                 " ", 
                 SuperscriptBox["\[Kappa]", "2"]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["\[Kappa]h", "2"]}]}], ")"}]}], 
             RowBox[{"2", " ", 
              SuperscriptBox["g", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Kappa]", "2"], "-", "1"}], ")"}], "2"], 
              " ", 
              SuperscriptBox["\[Kappa]h", "2"]}]], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Kappa]h", "6"], "-", 
                    SuperscriptBox["\[Kappa]h", "4"], "+", 
                    SuperscriptBox["\[Kappa]h", "2"]}], ")"}], " ", 
                   SuperscriptBox["\[Kappa]", "8"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[Kappa]h", "8"]}], "-", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["\[Kappa]h", "6"]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[Kappa]h", "4"]}], "-", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["\[Kappa]h", "2"]}], "+", "3"}], ")"}], 
                   " ", 
                   SuperscriptBox["\[Kappa]", "6"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"17", " ", 
                    SuperscriptBox["\[Kappa]h", "8"]}], "-", 
                    RowBox[{"78", " ", 
                    SuperscriptBox["\[Kappa]h", "6"]}], "+", 
                    RowBox[{"128", " ", 
                    SuperscriptBox["\[Kappa]h", "4"]}], "-", 
                    RowBox[{"78", " ", 
                    SuperscriptBox["\[Kappa]h", "2"]}], "+", "17"}], ")"}], 
                   " ", 
                   SuperscriptBox["\[Kappa]", "4"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[Kappa]h", "8"]}], "-", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["\[Kappa]h", "6"]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[Kappa]h", "4"]}], "-", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["\[Kappa]h", "2"]}], "+", "3"}], ")"}], 
                   " ", 
                   SuperscriptBox["\[Kappa]", "2"]}], "+", 
                  SuperscriptBox["\[Kappa]h", "6"], "-", 
                  SuperscriptBox["\[Kappa]h", "4"], "+", 
                  SuperscriptBox["\[Kappa]h", "2"]}], ")"}], " ", 
                SuperscriptBox["\[Kappa]h", "2"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["\[Kappa]h", "2"], "-", "1"}], ")"}], "2"], 
                " ", 
                SuperscriptBox["g", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["\[Kappa]h", "2"], " ", 
                    SuperscriptBox["\[Kappa]", "4"]}], "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Kappa]h", "4"], "+", "1"}], ")"}], " ", 
                    SuperscriptBox["\[Kappa]", "2"]}], "+", 
                   SuperscriptBox["\[Kappa]h", "2"]}], ")"}], "2"]}]}], ")"}],
              "/", 
             RowBox[{"(", 
              RowBox[{"2", " ", 
               SuperscriptBox["g", "10"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["\[Kappa]", "2"], "-", "1"}], ")"}], "2"], 
               " ", 
               SuperscriptBox["\[Kappa]h", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Kappa]", "2"], "-", 
                 SuperscriptBox["\[Kappa]h", "2"]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["\[Kappa]h", "2"], "-", "1"}], ")"}], "2"], 
               " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["\[Kappa]", "2"], " ", 
                  SuperscriptBox["\[Kappa]h", "2"]}], "-", "1"}], ")"}]}], 
              ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"c", "[", 
                RowBox[{"4", ",", "1"}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"5", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[Kappa]h", "6"], "+", 
                    SuperscriptBox["\[Kappa]h", "2"]}], ")"}], " ", 
                  SuperscriptBox["\[Kappa]", "8"]}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[Kappa]h", "8"], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["\[Kappa]h", "6"]}], "+", 
                    RowBox[{"22", " ", 
                    SuperscriptBox["\[Kappa]h", "4"]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["\[Kappa]h", "2"]}], "+", "1"}], ")"}], 
                  " ", 
                  SuperscriptBox["\[Kappa]", "6"]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"7", " ", 
                    SuperscriptBox["\[Kappa]h", "4"]}], "+", 
                    RowBox[{"16", " ", 
                    SuperscriptBox["\[Kappa]h", "2"]}], "+", "7"}], ")"}], 
                  " ", 
                  SuperscriptBox["\[Kappa]h", "2"], " ", 
                  SuperscriptBox["\[Kappa]", "4"]}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[Kappa]h", "8"], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["\[Kappa]h", "6"]}], "+", 
                    RowBox[{"22", " ", 
                    SuperscriptBox["\[Kappa]h", "4"]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["\[Kappa]h", "2"]}], "+", "1"}], ")"}], 
                  " ", 
                  SuperscriptBox["\[Kappa]", "2"]}], "+", 
                 RowBox[{"5", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[Kappa]h", "6"], "+", 
                    SuperscriptBox["\[Kappa]h", "2"]}], ")"}]}]}], ")"}]}], 
              ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"2", " ", 
               SuperscriptBox["g", "6"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["\[Kappa]", "2"], "-", "1"}], ")"}], "2"], 
               " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Kappa]", "2"], "-", 
                 SuperscriptBox["\[Kappa]h", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Kappa]h", "2"], "-", "1"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Kappa]h", "2"], "+", "1"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["\[Kappa]", "2"], " ", 
                  SuperscriptBox["\[Kappa]h", "2"]}], "-", "1"}], ")"}]}], 
              ")"}]}], "-", 
            FractionBox[
             RowBox[{
              RowBox[{"c", "[", 
               RowBox[{"4", ",", "2"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["\[Kappa]h", "2"], " ", 
                 SuperscriptBox["\[Kappa]", "4"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["\[Kappa]h", "4"], "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["\[Kappa]h", "2"]}], "+", "1"}], ")"}], 
                 " ", 
                 SuperscriptBox["\[Kappa]", "2"]}], "+", 
                SuperscriptBox["\[Kappa]h", "2"]}], ")"}]}], 
             RowBox[{"2", " ", 
              SuperscriptBox["g", "4"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Kappa]", "2"], "-", "1"}], ")"}], "2"], 
              " ", 
              SuperscriptBox["\[Kappa]h", "2"]}]]}], ")"}], " ", 
          RowBox[{"c", "[", 
           RowBox[{"2", ",", "0"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"2", " ", "\[ImaginaryI]", " ", 
              SuperscriptBox["\[Kappa]h", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["\[Kappa]h", "4"], "-", 
                   SuperscriptBox["\[Kappa]h", "2"], "+", "1"}], ")"}], " ", 
                 SuperscriptBox["\[Kappa]", "4"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["\[Kappa]h", "4"], "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["\[Kappa]h", "2"]}], "+", "1"}], ")"}], 
                 " ", 
                 SuperscriptBox["\[Kappa]", "2"]}], "+", 
                SuperscriptBox["\[Kappa]h", "4"], "-", 
                SuperscriptBox["\[Kappa]h", "2"], "+", "1"}], ")"}]}], 
             RowBox[{
              SuperscriptBox["g", "8"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Kappa]h", "2"], "-", "1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Kappa]h", "2"], "+", "1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Kappa]h", "2"], "-", 
                SuperscriptBox["\[Kappa]", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["\[Kappa]", "2"], " ", 
                 SuperscriptBox["\[Kappa]h", "2"]}], "-", "1"}], ")"}]}]], 
            "-", 
            FractionBox[
             RowBox[{"2", " ", 
              RowBox[{"c", "[", 
               RowBox[{"4", ",", "1"}], "]"}]}], 
             SuperscriptBox["g", "4"]]}], ")"}], " ", 
          RowBox[{"c", "[", 
           RowBox[{"2", ",", "1"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SuperscriptBox["\[Kappa]h", "2"], " ", 
                  SuperscriptBox["\[Kappa]", "8"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "5"}], " ", 
                    SuperscriptBox["\[Kappa]h", "4"]}], "+", 
                    RowBox[{"18", " ", 
                    SuperscriptBox["\[Kappa]h", "2"]}], "-", "5"}], ")"}], 
                  " ", 
                  SuperscriptBox["\[Kappa]", "6"]}], "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"9", " ", 
                    SuperscriptBox["\[Kappa]h", "4"]}], "-", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["\[Kappa]h", "2"]}], "+", "9"}], ")"}], 
                  " ", 
                  SuperscriptBox["\[Kappa]", "4"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "5"}], " ", 
                    SuperscriptBox["\[Kappa]h", "4"]}], "+", 
                    RowBox[{"18", " ", 
                    SuperscriptBox["\[Kappa]h", "2"]}], "-", "5"}], ")"}], 
                  " ", 
                  SuperscriptBox["\[Kappa]", "2"]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["\[Kappa]h", "2"]}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"c", "[", 
                 RowBox[{"4", ",", "1"}], "]"}], "2"]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"2", " ", 
               SuperscriptBox["g", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Kappa]", "2"], "-", "1"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Kappa]", "2"], "+", "1"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Kappa]", "2"], "-", 
                 SuperscriptBox["\[Kappa]h", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["\[Kappa]", "2"], " ", 
                  SuperscriptBox["\[Kappa]h", "2"]}], "-", "1"}], ")"}]}], 
              ")"}]}], "-", 
            FractionBox[
             RowBox[{"\[ImaginaryI]", " ", 
              RowBox[{"c", "[", 
               RowBox[{"4", ",", "2"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", " ", 
                 SuperscriptBox["\[Kappa]", "4"]}], "+", 
                RowBox[{"18", " ", 
                 SuperscriptBox["\[Kappa]", "2"]}], "+", "5"}], ")"}]}], 
             RowBox[{"2", " ", 
              SuperscriptBox["g", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Kappa]", "4"], "-", "1"}], ")"}]}]], "-", 
            FractionBox[
             RowBox[{"2", " ", 
              RowBox[{"c", "[", 
               RowBox[{"3", ",", "1"}], "]"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Kappa]", "2"], "-", "1"}], ")"}], "2"], 
              " ", 
              SuperscriptBox["\[Kappa]h", "2"]}], 
             RowBox[{
              SuperscriptBox["g", "8"], " ", 
              SuperscriptBox["\[Kappa]", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Kappa]h", "2"], "-", "1"}], ")"}], "2"]}]],
             "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Kappa]h", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[Kappa]h", "4"], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Kappa]h", "2"]}], "+", "1"}], ")"}], 
                  " ", 
                  SuperscriptBox["\[Kappa]", "8"]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"11", " ", 
                    SuperscriptBox["\[Kappa]h", "4"]}], "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[Kappa]h", "2"]}], "+", "11"}], ")"}], 
                  " ", 
                  SuperscriptBox["\[Kappa]", "6"]}], "+", 
                 RowBox[{"10", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[Kappa]h", "4"], "-", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["\[Kappa]h", "2"]}], "+", "1"}], ")"}], 
                  " ", 
                  SuperscriptBox["\[Kappa]", "4"]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"11", " ", 
                    SuperscriptBox["\[Kappa]h", "4"]}], "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[Kappa]h", "2"]}], "+", "11"}], ")"}], 
                  " ", 
                  SuperscriptBox["\[Kappa]", "2"]}], "+", 
                 SuperscriptBox["\[Kappa]h", "4"], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["\[Kappa]h", "2"]}], "+", "1"}], ")"}], " ", 
               RowBox[{"c", "[", 
                RowBox[{"4", ",", "1"}], "]"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"2", " ", 
               SuperscriptBox["g", "6"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Kappa]", "2"], "-", "1"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Kappa]", "2"], "+", "1"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Kappa]", "2"], "-", 
                 SuperscriptBox["\[Kappa]h", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Kappa]h", "2"], "-", "1"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Kappa]h", "2"], "+", "1"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["\[Kappa]", "2"], " ", 
                  SuperscriptBox["\[Kappa]h", "2"]}], "-", "1"}], ")"}]}], 
              ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"5", " ", 
                    SuperscriptBox["\[Kappa]h", "4"]}], "-", 
                    RowBox[{"18", " ", 
                    SuperscriptBox["\[Kappa]h", "2"]}], "+", "5"}], ")"}], 
                    " ", 
                    SuperscriptBox["\[Kappa]", "4"]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"9", " ", 
                    SuperscriptBox["\[Kappa]h", "4"]}], "-", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["\[Kappa]h", "2"]}], "+", "9"}], ")"}], 
                    " ", 
                    SuperscriptBox["\[Kappa]", "2"]}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["\[Kappa]h", "4"]}], "-", 
                    RowBox[{"18", " ", 
                    SuperscriptBox["\[Kappa]h", "2"]}], "+", "5"}], ")"}], 
                  " ", 
                  SuperscriptBox["g", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["\[Kappa]h", "2"], " ", 
                    SuperscriptBox["\[Kappa]", "4"]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Kappa]h", "4"], "+", "1"}], ")"}], " ", 
                    SuperscriptBox["\[Kappa]", "2"]}], "+", 
                    SuperscriptBox["\[Kappa]h", "2"]}], ")"}], "3"]}], "+", 
                 RowBox[{
                  SuperscriptBox["\[Kappa]h", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Kappa]h", "8"], "-", 
                    SuperscriptBox["\[Kappa]h", "6"], "+", 
                    SuperscriptBox["\[Kappa]h", "4"]}], ")"}], " ", 
                    SuperscriptBox["\[Kappa]", "16"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"10", " ", 
                    SuperscriptBox["\[Kappa]h", "8"]}], "-", 
                    RowBox[{"29", " ", 
                    SuperscriptBox["\[Kappa]h", "6"]}], "+", 
                    RowBox[{"58", " ", 
                    SuperscriptBox["\[Kappa]h", "4"]}], "-", 
                    RowBox[{"29", " ", 
                    SuperscriptBox["\[Kappa]h", "2"]}], "+", "10"}], ")"}], 
                    " ", 
                    SuperscriptBox["\[Kappa]h", "2"], " ", 
                    SuperscriptBox["\[Kappa]", "14"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Kappa]h", "12"], "-", 
                    RowBox[{"87", " ", 
                    SuperscriptBox["\[Kappa]h", "10"]}], "+", 
                    RowBox[{"409", " ", 
                    SuperscriptBox["\[Kappa]h", "8"]}], "-", 
                    RowBox[{"706", " ", 
                    SuperscriptBox["\[Kappa]h", "6"]}], "+", 
                    RowBox[{"409", " ", 
                    SuperscriptBox["\[Kappa]h", "4"]}], "-", 
                    RowBox[{"87", " ", 
                    SuperscriptBox["\[Kappa]h", "2"]}], "+", "1"}], ")"}], 
                    " ", 
                    SuperscriptBox["\[Kappa]", "12"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"97", " ", 
                    SuperscriptBox["\[Kappa]h", "12"]}], "-", 
                    RowBox[{"776", " ", 
                    SuperscriptBox["\[Kappa]h", "10"]}], "+", 
                    RowBox[{"1900", " ", 
                    SuperscriptBox["\[Kappa]h", "8"]}], "-", 
                    RowBox[{"2334", " ", 
                    SuperscriptBox["\[Kappa]h", "6"]}], "+", 
                    RowBox[{"1900", " ", 
                    SuperscriptBox["\[Kappa]h", "4"]}], "-", 
                    RowBox[{"776", " ", 
                    SuperscriptBox["\[Kappa]h", "2"]}], "+", "97"}], ")"}], 
                    " ", 
                    SuperscriptBox["\[Kappa]", "10"]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"144", " ", 
                    SuperscriptBox["\[Kappa]h", "12"]}], "-", 
                    RowBox[{"599", " ", 
                    SuperscriptBox["\[Kappa]h", "10"]}], "+", 
                    RowBox[{"1353", " ", 
                    SuperscriptBox["\[Kappa]h", "8"]}], "-", 
                    RowBox[{"1861", " ", 
                    SuperscriptBox["\[Kappa]h", "6"]}], "+", 
                    RowBox[{"1353", " ", 
                    SuperscriptBox["\[Kappa]h", "4"]}], "-", 
                    RowBox[{"599", " ", 
                    SuperscriptBox["\[Kappa]h", "2"]}], "+", "144"}], ")"}], 
                    " ", 
                    SuperscriptBox["\[Kappa]", "8"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"97", " ", 
                    SuperscriptBox["\[Kappa]h", "12"]}], "-", 
                    RowBox[{"776", " ", 
                    SuperscriptBox["\[Kappa]h", "10"]}], "+", 
                    RowBox[{"1900", " ", 
                    SuperscriptBox["\[Kappa]h", "8"]}], "-", 
                    RowBox[{"2334", " ", 
                    SuperscriptBox["\[Kappa]h", "6"]}], "+", 
                    RowBox[{"1900", " ", 
                    SuperscriptBox["\[Kappa]h", "4"]}], "-", 
                    RowBox[{"776", " ", 
                    SuperscriptBox["\[Kappa]h", "2"]}], "+", "97"}], ")"}], 
                    " ", 
                    SuperscriptBox["\[Kappa]", "6"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Kappa]h", "12"], "-", 
                    RowBox[{"87", " ", 
                    SuperscriptBox["\[Kappa]h", "10"]}], "+", 
                    RowBox[{"409", " ", 
                    SuperscriptBox["\[Kappa]h", "8"]}], "-", 
                    RowBox[{"706", " ", 
                    SuperscriptBox["\[Kappa]h", "6"]}], "+", 
                    RowBox[{"409", " ", 
                    SuperscriptBox["\[Kappa]h", "4"]}], "-", 
                    RowBox[{"87", " ", 
                    SuperscriptBox["\[Kappa]h", "2"]}], "+", "1"}], ")"}], 
                    " ", 
                    SuperscriptBox["\[Kappa]", "4"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"10", " ", 
                    SuperscriptBox["\[Kappa]h", "8"]}], "-", 
                    RowBox[{"29", " ", 
                    SuperscriptBox["\[Kappa]h", "6"]}], "+", 
                    RowBox[{"58", " ", 
                    SuperscriptBox["\[Kappa]h", "4"]}], "-", 
                    RowBox[{"29", " ", 
                    SuperscriptBox["\[Kappa]h", "2"]}], "+", "10"}], ")"}], 
                    " ", 
                    SuperscriptBox["\[Kappa]h", "2"], " ", 
                    SuperscriptBox["\[Kappa]", "2"]}], "-", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Kappa]h", "8"], "-", 
                    SuperscriptBox["\[Kappa]h", "6"], "+", 
                    SuperscriptBox["\[Kappa]h", "4"]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"2", " ", 
               SuperscriptBox["g", "10"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Kappa]", "4"], "-", "1"}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["\[Kappa]", "2"], "-", 
                  SuperscriptBox["\[Kappa]h", "2"]}], ")"}], "3"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["\[Kappa]h", "2"], "-", "1"}], ")"}], "2"], 
               " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["\[Kappa]", "2"], " ", 
                   SuperscriptBox["\[Kappa]h", "2"]}], "-", "1"}], ")"}], 
                "3"]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"c", "[", 
           RowBox[{"3", ",", 
            RowBox[{"-", "1"}]}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"c", "[", 
                RowBox[{"4", ",", "2"}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[Kappa]h", "4"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Kappa]h", "2"]}], "+", "3"}], ")"}], 
                  " ", 
                  SuperscriptBox["\[Kappa]h", "2"], " ", 
                  SuperscriptBox["\[Kappa]", "8"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[Kappa]h", "8"], "-", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["\[Kappa]h", "6"]}], "-", 
                    RowBox[{"18", " ", 
                    SuperscriptBox["\[Kappa]h", "4"]}], "-", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["\[Kappa]h", "2"]}], "+", "1"}], ")"}], 
                  " ", 
                  SuperscriptBox["\[Kappa]", "6"]}], "+", 
                 RowBox[{"10", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[Kappa]h", "6"], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Kappa]h", "4"]}], "+", 
                    SuperscriptBox["\[Kappa]h", "2"]}], ")"}], " ", 
                  SuperscriptBox["\[Kappa]", "4"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[Kappa]h", "8"], "-", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["\[Kappa]h", "6"]}], "-", 
                    RowBox[{"18", " ", 
                    SuperscriptBox["\[Kappa]h", "4"]}], "-", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["\[Kappa]h", "2"]}], "+", "1"}], ")"}], 
                  " ", 
                  SuperscriptBox["\[Kappa]", "2"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[Kappa]h", "4"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Kappa]h", "2"]}], "+", "3"}], ")"}], 
                  " ", 
                  SuperscriptBox["\[Kappa]h", "2"]}]}], ")"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"2", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["\[Kappa]", "2"], "-", "1"}], ")"}], "2"], 
               " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Kappa]h", "4"], "-", "1"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["\[Kappa]h", "2"], " ", 
                  SuperscriptBox["\[Kappa]", "4"]}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[Kappa]h", "4"], "+", "1"}], ")"}], " ", 
                  SuperscriptBox["\[Kappa]", "2"]}], "+", 
                 SuperscriptBox["\[Kappa]h", "2"]}], ")"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["\[Kappa]h", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "5"}], " ", 
                    SuperscriptBox["\[Kappa]h", "8"]}], "+", 
                    SuperscriptBox["\[Kappa]h", "6"], "-", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["\[Kappa]h", "4"]}], "+", 
                    SuperscriptBox["\[Kappa]h", "2"], "-", "5"}], ")"}], " ", 
                    SuperscriptBox["\[Kappa]h", "4"], " ", 
                    SuperscriptBox["\[Kappa]", "16"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["\[Kappa]h", "12"]}], "+", 
                    RowBox[{"27", " ", 
                    SuperscriptBox["\[Kappa]h", "10"]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[Kappa]h", "8"]}], "+", 
                    RowBox[{"82", " ", 
                    SuperscriptBox["\[Kappa]h", "6"]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[Kappa]h", "4"]}], "+", 
                    RowBox[{"27", " ", 
                    SuperscriptBox["\[Kappa]h", "2"]}], "-", "2"}], ")"}], 
                    " ", 
                    SuperscriptBox["\[Kappa]h", "2"], " ", 
                    SuperscriptBox["\[Kappa]", "14"]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Kappa]h", "16"], "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["\[Kappa]h", "14"]}], "-", 
                    RowBox[{"72", " ", 
                    SuperscriptBox["\[Kappa]h", "12"]}], "+", 
                    RowBox[{"387", " ", 
                    SuperscriptBox["\[Kappa]h", "10"]}], "-", 
                    RowBox[{"146", " ", 
                    SuperscriptBox["\[Kappa]h", "8"]}], "+", 
                    RowBox[{"387", " ", 
                    SuperscriptBox["\[Kappa]h", "6"]}], "-", 
                    RowBox[{"72", " ", 
                    SuperscriptBox["\[Kappa]h", "4"]}], "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["\[Kappa]h", "2"]}], "+", "1"}], ")"}], 
                    " ", 
                    SuperscriptBox["\[Kappa]", "12"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"13", " ", 
                    SuperscriptBox["\[Kappa]h", "16"]}], "-", 
                    RowBox[{"106", " ", 
                    SuperscriptBox["\[Kappa]h", "14"]}], "+", 
                    RowBox[{"329", " ", 
                    SuperscriptBox["\[Kappa]h", "12"]}], "-", 
                    RowBox[{"346", " ", 
                    SuperscriptBox["\[Kappa]h", "10"]}], "+", 
                    RowBox[{"1228", " ", 
                    SuperscriptBox["\[Kappa]h", "8"]}], "-", 
                    RowBox[{"346", " ", 
                    SuperscriptBox["\[Kappa]h", "6"]}], "+", 
                    RowBox[{"329", " ", 
                    SuperscriptBox["\[Kappa]h", "4"]}], "-", 
                    RowBox[{"106", " ", 
                    SuperscriptBox["\[Kappa]h", "2"]}], "+", "13"}], ")"}], 
                    " ", 
                    SuperscriptBox["\[Kappa]", "10"]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"11", " ", 
                    SuperscriptBox["\[Kappa]h", "16"]}], "-", 
                    RowBox[{"67", " ", 
                    SuperscriptBox["\[Kappa]h", "14"]}], "+", 
                    RowBox[{"221", " ", 
                    SuperscriptBox["\[Kappa]h", "12"]}], "-", 
                    RowBox[{"562", " ", 
                    SuperscriptBox["\[Kappa]h", "10"]}], "+", 
                    RowBox[{"164", " ", 
                    SuperscriptBox["\[Kappa]h", "8"]}], "-", 
                    RowBox[{"562", " ", 
                    SuperscriptBox["\[Kappa]h", "6"]}], "+", 
                    RowBox[{"221", " ", 
                    SuperscriptBox["\[Kappa]h", "4"]}], "-", 
                    RowBox[{"67", " ", 
                    SuperscriptBox["\[Kappa]h", "2"]}], "+", "11"}], ")"}], 
                    " ", 
                    SuperscriptBox["\[Kappa]", "8"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"13", " ", 
                    SuperscriptBox["\[Kappa]h", "16"]}], "-", 
                    RowBox[{"106", " ", 
                    SuperscriptBox["\[Kappa]h", "14"]}], "+", 
                    RowBox[{"329", " ", 
                    SuperscriptBox["\[Kappa]h", "12"]}], "-", 
                    RowBox[{"346", " ", 
                    SuperscriptBox["\[Kappa]h", "10"]}], "+", 
                    RowBox[{"1228", " ", 
                    SuperscriptBox["\[Kappa]h", "8"]}], "-", 
                    RowBox[{"346", " ", 
                    SuperscriptBox["\[Kappa]h", "6"]}], "+", 
                    RowBox[{"329", " ", 
                    SuperscriptBox["\[Kappa]h", "4"]}], "-", 
                    RowBox[{"106", " ", 
                    SuperscriptBox["\[Kappa]h", "2"]}], "+", "13"}], ")"}], 
                    " ", 
                    SuperscriptBox["\[Kappa]", "6"]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Kappa]h", "16"], "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["\[Kappa]h", "14"]}], "-", 
                    RowBox[{"72", " ", 
                    SuperscriptBox["\[Kappa]h", "12"]}], "+", 
                    RowBox[{"387", " ", 
                    SuperscriptBox["\[Kappa]h", "10"]}], "-", 
                    RowBox[{"146", " ", 
                    SuperscriptBox["\[Kappa]h", "8"]}], "+", 
                    RowBox[{"387", " ", 
                    SuperscriptBox["\[Kappa]h", "6"]}], "-", 
                    RowBox[{"72", " ", 
                    SuperscriptBox["\[Kappa]h", "4"]}], "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["\[Kappa]h", "2"]}], "+", "1"}], ")"}], 
                    " ", 
                    SuperscriptBox["\[Kappa]", "4"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["\[Kappa]h", "12"]}], "+", 
                    RowBox[{"27", " ", 
                    SuperscriptBox["\[Kappa]h", "10"]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[Kappa]h", "8"]}], "+", 
                    RowBox[{"82", " ", 
                    SuperscriptBox["\[Kappa]h", "6"]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[Kappa]h", "4"]}], "+", 
                    RowBox[{"27", " ", 
                    SuperscriptBox["\[Kappa]h", "2"]}], "-", "2"}], ")"}], 
                    " ", 
                    SuperscriptBox["\[Kappa]h", "2"], " ", 
                    SuperscriptBox["\[Kappa]", "2"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "5"}], " ", 
                    SuperscriptBox["\[Kappa]h", "8"]}], "+", 
                    SuperscriptBox["\[Kappa]h", "6"], "-", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["\[Kappa]h", "4"]}], "+", 
                    SuperscriptBox["\[Kappa]h", "2"], "-", "5"}], ")"}], " ", 
                    SuperscriptBox["\[Kappa]h", "4"]}]}], ")"}]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["g", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Kappa]h", "2"], "-", "1"}], ")"}], "2"],
                   " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["\[Kappa]h", "2"], " ", 
                    SuperscriptBox["\[Kappa]", "4"]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Kappa]h", "4"], "+", "1"}], ")"}], " ", 
                    SuperscriptBox["\[Kappa]", "2"]}], "+", 
                    SuperscriptBox["\[Kappa]h", "2"]}], ")"}], "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Kappa]h", "4"], "+", "1"}], ")"}], " ", 
                    SuperscriptBox["\[Kappa]", "4"]}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Kappa]h", "2"], " ", 
                    SuperscriptBox["\[Kappa]", "2"]}], "+", 
                    SuperscriptBox["\[Kappa]h", "4"], "+", "1"}], ")"}]}]}], 
                ")"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"2", " ", 
               SuperscriptBox["g", "6"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["\[Kappa]", "2"], "-", "1"}], ")"}], "2"], 
               " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["\[Kappa]", "2"], "-", 
                  SuperscriptBox["\[Kappa]h", "2"]}], ")"}], "3"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["\[Kappa]h", "2"], "-", "1"}], ")"}], "3"], 
               " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Kappa]h", "2"], "+", "1"}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["\[Kappa]", "2"], " ", 
                   SuperscriptBox["\[Kappa]h", "2"]}], "-", "1"}], ")"}], 
                "3"]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"c", "[", 
           RowBox[{"4", ",", "1"}], "]"}]}], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["\[Kappa]", "2"], " ", 
              SuperscriptBox["\[Kappa]h", "2"]}], "-", "1"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"c", "[", 
             RowBox[{"2", ",", "0"}], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Kappa]", "2"], "-", 
             SuperscriptBox["\[Kappa]h", "2"]}], ")"}]}], 
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Kappa]", "2"], "-", "1"}], ")"}], "2"], " ", 
           SuperscriptBox["\[Kappa]h", "2"], " ", 
           SuperscriptBox["g", "10"]}]], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["\[Kappa]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["\[Kappa]h", "8"], "+", 
                  SuperscriptBox["\[Kappa]h", "4"]}], ")"}], " ", 
                SuperscriptBox["\[Kappa]", "16"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Kappa]h", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"5", " ", 
                   SuperscriptBox["\[Kappa]h", "8"]}], "-", 
                  RowBox[{"19", " ", 
                   SuperscriptBox["\[Kappa]h", "6"]}], "+", 
                  RowBox[{"26", " ", 
                   SuperscriptBox["\[Kappa]h", "4"]}], "-", 
                  RowBox[{"19", " ", 
                   SuperscriptBox["\[Kappa]h", "2"]}], "+", "5"}], ")"}], " ", 
                SuperscriptBox["\[Kappa]", "14"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"9", " ", 
                   SuperscriptBox["\[Kappa]h", "12"]}], "-", 
                  RowBox[{"44", " ", 
                   SuperscriptBox["\[Kappa]h", "10"]}], "+", 
                  RowBox[{"127", " ", 
                   SuperscriptBox["\[Kappa]h", "8"]}], "-", 
                  RowBox[{"248", " ", 
                   SuperscriptBox["\[Kappa]h", "6"]}], "+", 
                  RowBox[{"127", " ", 
                   SuperscriptBox["\[Kappa]h", "4"]}], "-", 
                  RowBox[{"44", " ", 
                   SuperscriptBox["\[Kappa]h", "2"]}], "+", "9"}], ")"}], " ", 
                SuperscriptBox["\[Kappa]", "12"]}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"13", " ", 
                   SuperscriptBox["\[Kappa]h", "12"]}], "-", 
                  RowBox[{"177", " ", 
                   SuperscriptBox["\[Kappa]h", "10"]}], "+", 
                  RowBox[{"654", " ", 
                   SuperscriptBox["\[Kappa]h", "8"]}], "-", 
                  RowBox[{"1074", " ", 
                   SuperscriptBox["\[Kappa]h", "6"]}], "+", 
                  RowBox[{"654", " ", 
                   SuperscriptBox["\[Kappa]h", "4"]}], "-", 
                  RowBox[{"177", " ", 
                   SuperscriptBox["\[Kappa]h", "2"]}], "+", "13"}], ")"}], 
                " ", 
                SuperscriptBox["\[Kappa]", "10"]}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"151", " ", 
                   SuperscriptBox["\[Kappa]h", "12"]}], "-", 
                  RowBox[{"708", " ", 
                   SuperscriptBox["\[Kappa]h", "10"]}], "+", 
                  RowBox[{"1378", " ", 
                   SuperscriptBox["\[Kappa]h", "8"]}], "-", 
                  RowBox[{"1512", " ", 
                   SuperscriptBox["\[Kappa]h", "6"]}], "+", 
                  RowBox[{"1378", " ", 
                   SuperscriptBox["\[Kappa]h", "4"]}], "-", 
                  RowBox[{"708", " ", 
                   SuperscriptBox["\[Kappa]h", "2"]}], "+", "151"}], ")"}], 
                " ", 
                SuperscriptBox["\[Kappa]", "8"]}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"13", " ", 
                   SuperscriptBox["\[Kappa]h", "12"]}], "-", 
                  RowBox[{"177", " ", 
                   SuperscriptBox["\[Kappa]h", "10"]}], "+", 
                  RowBox[{"654", " ", 
                   SuperscriptBox["\[Kappa]h", "8"]}], "-", 
                  RowBox[{"1074", " ", 
                   SuperscriptBox["\[Kappa]h", "6"]}], "+", 
                  RowBox[{"654", " ", 
                   SuperscriptBox["\[Kappa]h", "4"]}], "-", 
                  RowBox[{"177", " ", 
                   SuperscriptBox["\[Kappa]h", "2"]}], "+", "13"}], ")"}], 
                " ", 
                SuperscriptBox["\[Kappa]", "6"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"9", " ", 
                   SuperscriptBox["\[Kappa]h", "12"]}], "-", 
                  RowBox[{"44", " ", 
                   SuperscriptBox["\[Kappa]h", "10"]}], "+", 
                  RowBox[{"127", " ", 
                   SuperscriptBox["\[Kappa]h", "8"]}], "-", 
                  RowBox[{"248", " ", 
                   SuperscriptBox["\[Kappa]h", "6"]}], "+", 
                  RowBox[{"127", " ", 
                   SuperscriptBox["\[Kappa]h", "4"]}], "-", 
                  RowBox[{"44", " ", 
                   SuperscriptBox["\[Kappa]h", "2"]}], "+", "9"}], ")"}], " ", 
                SuperscriptBox["\[Kappa]", "4"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Kappa]h", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"5", " ", 
                   SuperscriptBox["\[Kappa]h", "8"]}], "-", 
                  RowBox[{"19", " ", 
                   SuperscriptBox["\[Kappa]h", "6"]}], "+", 
                  RowBox[{"26", " ", 
                   SuperscriptBox["\[Kappa]h", "4"]}], "-", 
                  RowBox[{"19", " ", 
                   SuperscriptBox["\[Kappa]h", "2"]}], "+", "5"}], ")"}], " ", 
                SuperscriptBox["\[Kappa]", "2"]}], "+", 
               SuperscriptBox["\[Kappa]h", "8"], "+", 
               SuperscriptBox["\[Kappa]h", "4"]}], ")"}], " ", 
             SuperscriptBox["\[Kappa]h", "4"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["g", "2"], " ", 
             SuperscriptBox["\[Kappa]", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["\[Kappa]h", "2"], " ", 
                 SuperscriptBox["\[Kappa]", "4"]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["\[Kappa]h", "4"], "+", "1"}], ")"}], " ", 
                 SuperscriptBox["\[Kappa]", "2"]}], "+", 
                SuperscriptBox["\[Kappa]h", "2"]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["\[Kappa]h", "6"], "-", 
                  SuperscriptBox["\[Kappa]h", "4"], "+", 
                  SuperscriptBox["\[Kappa]h", "2"]}], ")"}], " ", 
                SuperscriptBox["\[Kappa]", "8"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   SuperscriptBox["\[Kappa]h", "8"]}], "-", 
                  RowBox[{"24", " ", 
                   SuperscriptBox["\[Kappa]h", "6"]}], "+", 
                  RowBox[{"38", " ", 
                   SuperscriptBox["\[Kappa]h", "4"]}], "-", 
                  RowBox[{"24", " ", 
                   SuperscriptBox["\[Kappa]h", "2"]}], "+", "3"}], ")"}], " ", 
                SuperscriptBox["\[Kappa]", "6"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"17", " ", 
                   SuperscriptBox["\[Kappa]h", "8"]}], "-", 
                  RowBox[{"46", " ", 
                   SuperscriptBox["\[Kappa]h", "6"]}], "+", 
                  RowBox[{"64", " ", 
                   SuperscriptBox["\[Kappa]h", "4"]}], "-", 
                  RowBox[{"46", " ", 
                   SuperscriptBox["\[Kappa]h", "2"]}], "+", "17"}], ")"}], 
                " ", 
                SuperscriptBox["\[Kappa]", "4"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   SuperscriptBox["\[Kappa]h", "8"]}], "-", 
                  RowBox[{"24", " ", 
                   SuperscriptBox["\[Kappa]h", "6"]}], "+", 
                  RowBox[{"38", " ", 
                   SuperscriptBox["\[Kappa]h", "4"]}], "-", 
                  RowBox[{"24", " ", 
                   SuperscriptBox["\[Kappa]h", "2"]}], "+", "3"}], ")"}], " ", 
                SuperscriptBox["\[Kappa]", "2"]}], "+", 
               SuperscriptBox["\[Kappa]h", "6"], "-", 
               SuperscriptBox["\[Kappa]h", "4"], "+", 
               SuperscriptBox["\[Kappa]h", "2"]}], ")"}], " ", 
             SuperscriptBox["\[Kappa]h", "2"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["g", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["\[Kappa]h", "2"], " ", 
                SuperscriptBox["\[Kappa]", "4"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["\[Kappa]h", "4"], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["\[Kappa]h", "2"]}], "+", "1"}], ")"}], " ", 
                SuperscriptBox["\[Kappa]", "2"]}], "+", 
               SuperscriptBox["\[Kappa]h", "2"]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["\[Kappa]h", "2"], " ", 
                 SuperscriptBox["\[Kappa]", "4"]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["\[Kappa]h", "4"], "+", "1"}], ")"}], " ", 
                 SuperscriptBox["\[Kappa]", "2"]}], "+", 
                SuperscriptBox["\[Kappa]h", "2"]}], ")"}], "4"]}]}], ")"}], 
          "/", 
          RowBox[{"(", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Kappa]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Kappa]", "2"], "-", "1"}], ")"}], "2"], " ", 
            SuperscriptBox["\[Kappa]h", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Kappa]", "2"], "-", 
               SuperscriptBox["\[Kappa]h", "2"]}], ")"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Kappa]h", "2"], "-", "1"}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["\[Kappa]", "2"], " ", 
                SuperscriptBox["\[Kappa]h", "2"]}], "-", "1"}], ")"}], "3"], 
            " ", 
            SuperscriptBox["g", "10"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"c", "[", 
             RowBox[{"4", ",", "2"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["\[Kappa]h", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[Kappa]h", "6"], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["\[Kappa]h", "4"]}], "+", 
                    SuperscriptBox["\[Kappa]h", "2"]}], ")"}], " ", 
                  SuperscriptBox["\[Kappa]", "8"]}], "+", 
                 RowBox[{"3", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[Kappa]h", "8"], "-", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["\[Kappa]h", "6"]}], "+", 
                    RowBox[{"26", " ", 
                    SuperscriptBox["\[Kappa]h", "4"]}], "-", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["\[Kappa]h", "2"]}], "+", "1"}], ")"}], 
                  " ", 
                  SuperscriptBox["\[Kappa]", "6"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"17", " ", 
                    SuperscriptBox["\[Kappa]h", "8"]}], "-", 
                    RowBox[{"22", " ", 
                    SuperscriptBox["\[Kappa]h", "6"]}], "-", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["\[Kappa]h", "4"]}], "-", 
                    RowBox[{"22", " ", 
                    SuperscriptBox["\[Kappa]h", "2"]}], "+", "17"}], ")"}], 
                  " ", 
                  SuperscriptBox["\[Kappa]", "4"]}], "+", 
                 RowBox[{"3", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[Kappa]h", "8"], "-", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["\[Kappa]h", "6"]}], "+", 
                    RowBox[{"26", " ", 
                    SuperscriptBox["\[Kappa]h", "4"]}], "-", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["\[Kappa]h", "2"]}], "+", "1"}], ")"}], 
                  " ", 
                  SuperscriptBox["\[Kappa]", "2"]}], "+", 
                 SuperscriptBox["\[Kappa]h", "6"], "-", 
                 RowBox[{"5", " ", 
                  SuperscriptBox["\[Kappa]h", "4"]}], "+", 
                 SuperscriptBox["\[Kappa]h", "2"]}], ")"}]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["g", "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["\[Kappa]h", "2"], "-", "1"}], ")"}], "2"], 
               " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["\[Kappa]h", "4"], " ", 
                  SuperscriptBox["\[Kappa]", "8"]}], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["\[Kappa]h", "4"], " ", 
                  SuperscriptBox["\[Kappa]", "6"]}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[Kappa]h", "8"], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Kappa]h", "6"]}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Kappa]h", "2"]}], "+", "1"}], ")"}], 
                  " ", 
                  SuperscriptBox["\[Kappa]", "4"]}], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["\[Kappa]h", "4"], " ", 
                  SuperscriptBox["\[Kappa]", "2"]}], "+", 
                 SuperscriptBox["\[Kappa]h", "4"]}], ")"}]}]}], ")"}]}], 
           ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Kappa]", "2"], "-", "1"}], ")"}], "2"], " ", 
            SuperscriptBox["\[Kappa]h", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Kappa]", "2"], "-", 
              SuperscriptBox["\[Kappa]h", "2"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Kappa]h", "2"], "-", "1"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["\[Kappa]", "2"], " ", 
               SuperscriptBox["\[Kappa]h", "2"]}], "-", "1"}], ")"}], " ", 
            SuperscriptBox["g", "4"]}], ")"}]}], "-", 
         FractionBox[
          RowBox[{"c", "[", 
           RowBox[{"2", ",", "2"}], "]"}], 
          SuperscriptBox["g", "6"]], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"c", "[", 
             RowBox[{"3", ",", "1"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Kappa]", "2"], "-", "1"}], ")"}], " ", 
            SuperscriptBox["\[Kappa]h", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Kappa]h", "4"], "-", 
                 RowBox[{"5", " ", 
                  SuperscriptBox["\[Kappa]h", "2"]}], "+", "1"}], ")"}], " ", 
               SuperscriptBox["\[Kappa]", "4"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"5", " ", 
                  SuperscriptBox["\[Kappa]h", "4"]}], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["\[Kappa]h", "2"]}], "+", "5"}], ")"}], " ", 
               SuperscriptBox["\[Kappa]", "2"]}], "+", 
              SuperscriptBox["\[Kappa]h", "4"], "-", 
              RowBox[{"5", " ", 
               SuperscriptBox["\[Kappa]h", "2"]}], "+", "1"}], ")"}]}], ")"}],
           "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Kappa]", "2"], "+", "1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Kappa]", "2"], "-", 
              SuperscriptBox["\[Kappa]h", "2"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Kappa]h", "2"], "-", "1"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["\[Kappa]", "2"], " ", 
               SuperscriptBox["\[Kappa]h", "2"]}], "-", "1"}], ")"}], " ", 
            SuperscriptBox["g", "8"]}], ")"}]}]}]}]}], "}"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.793004166541013*^9, 3.7930041717331276`*^9}, {
  3.7930042612019243`*^9, 3.793004406329054*^9}, {3.7930045408733034`*^9, 
  3.793004619396345*^9}}]
},
WindowSize->{1920, 966},
WindowMargins->{{-11, Automatic}, {Automatic, -11}},
FrontEndVersion->"10.4 for Microsoft Windows (64-bit) (April 11, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 199368, 4709, 2532, "Input"]
}
]
*)


